Statistical Inference on the Cure Time

In population-based cancer survival analysis, the net survival is important for government to assess health care programs. For decades, it is observed that the net survival reaches a plateau after long-term follow-up, this is so called ``statistical cure''. Several methods were proposed to address the statistical cure. Besides, the cure time can be used to evaluate the time period of a health care program for a specific patient population, and it also can be helpful for a clinician to explain the prognosis for patients, therefore the cure time is an important health care index. However, those proposed methods assume the cure time to be infinity, thus it is inconvenient to make inference on the cure time. In this dissertation, we define a more general concept of statistical cure via conditional survival. Based on the newly defined statistical cure, the cure time is well defined. We develop cure time model methodologies and show a variety of properties through simulation. In data analysis, cure times are estimated for 22 major cancers in Taiwan, we further use colorectal cancer data as an example to conduct statistical inference via cure time model with covariate sex, age group, and stage. This dissertation provides a methodology to obtain cure time estimate, which can contribute to public health policy making.

==> figures/A1.R <==
rm(list=ls())
location <- 'lab'
if (location == 'lab') {
  path <- 'C:/Users/garrrrick'
} else if (location == 'mac') {
  path <- '/Users/garrrick'
}
mainDir <- paste0(path, '/Dropbox/Cure_Model/paper/151201_conditional_survival/paper/figures/')
rs <- read.csv('C:/Users/garrrrick/Dropbox/Cure_Model/paper/151201_conditional_survival/paper/ctm_rs_d93104_f105.csv')
ctmp <- read.csv('C:/Users/garrrrick/Dropbox/Cure_Model/paper/151201_conditional_survival/paper/NBD_curetime_nocovariate_para.csv')
dat <- read.csv(paste0(path, '/Dropbox/Cure_Model/data_analysis/171220/d93104_f105_190625.csv'))
pop <- read.csv(paste0(path, '/Dropbox/Cure_Model/data_analysis/popmort.csv'))
mces <- read.csv(paste0(path, '/Dropbox/Cure_Model/data_analysis/190717/esmc.csv'), col.names = c('site', 'tt', 'es'), header = FALSE)
ct <- read.csv(paste0(path, '/Dropbox/Cure_Model/paper/151201_conditional_survival/paper/CTM_data_analysis_22cancers_figures.csv'), header = TRUE)
head(rs)
casite <- dat$site
site_name <- levels(casite)
levels(casite) <- c(site_name, 'Colorectum')
casite[casite == 'Colon' | casite == 'Rectum'] <- 'Colorectum'
levels(ct$X)[14] <- 'NHL'


################################################################
##### Observed survival from Kaplan-Meier estimation START #####
################################################################

KMOS <- function(site = 'Colorectum') {
  site_obs <- dat$dt[casite == site]
  site_status <- dat$status[casite == site]
  sort_obs <- sort(site_obs)
  sort_status <- site_status[order(site_obs)]
  count_sort_obs <- table(sort_obs, sort_status)
  unique_sort_obs <- as.numeric(row.names(count_sort_obs))
  sort_censoring <- as.numeric(count_sort_obs[,1])
  sort_case <- as.numeric(count_sort_obs[,2])
  risk_set <- length(site_obs)
  interval_surv <- 1
  d <- 0
  for (i in 1:length(unique_sort_obs)) {
    risk_set <- risk_set - d - sort_censoring[i]
    d <- sort_case[i]
    interval_surv <- c(interval_surv, 1-d/risk_set)
  }
  cum_surv <- cumprod(interval_surv)
  unique_sort_obs_adj <- c(0, unique_sort_obs)
  out <- data.frame(obs = unique_sort_obs_adj[sort_case != 0], surv = cum_surv[sort_case != 0])
  return(out)
}


##############################################################
##### Observed survival from Kaplan-Meier estimation END #####
##############################################################

fsize <- 450
for (i in 1:length(levels(ct$X))) {
  si <- levels(rs$site)
  csite <- si[i]
  ft <- c(0, rs$tt[rs$site == csite])
  site_t_os <- KMOS(csite)
  os <- site_t_os$surv
  os_t <- site_t_os$obs
  os_t_adj <- c(os_t, os_t[length(os_t)]+.1)
  es <- mces$es[mces$site == csite]
  es_t <- mces$tt[mces$site == csite]
  es_t_adj <- c(es_t, es_t[length(es_t)]+.1)

  cond.count <- list()
  ctime <- as.numeric(ct[i,2:5])
  base.locat <- rep(NA, length(ctime))
  for (jj in 1:length(ctime)) {
    cond.count[[jj]] <- which(ft >= ctime[jj])
    base.locat[jj] <- min(cond.count[[jj]])
  }
  ctime.prob <- es[base.locat]
  PO.surv <- ctime.prob
  ctime.oprob <- os[base.locat]
  OO.surv <- ctime.oprob





  if (min(os_t_adj[os_t_adj >= ctime[1]]) != ctime[1]) {
    cos_t_adj1 <- c(ctime[1], os_t_adj[os_t_adj >= ctime[1]])
  } else {
    cos_t_adj1 <- os_t_adj[os_t_adj >= ctime[1]]
    cos_t_adj1[1] <- ctime[1]
  }
  cos1 <- os[os_t >= max(os_t[os_t <= ctime[1]])]/os[os_t == max(os_t[os_t <= ctime[1]])]
  plot_cos1_time <- c(cos_t_adj1[1], rep(cos_t_adj1[-c(1, length(cos_t_adj1))], each = 2), cos_t_adj1[length(cos_t_adj1)])
  plot_cos1 <- rep(cos1, each = 2)
  if (min(es_t_adj[es_t_adj >= ctime[1]]) != ctime[1]) {
    ces_t_adj1 <- c(ctime[1], es_t_adj[es_t_adj >= ctime[1]])
  } else {
    ces_t_adj1 <- es_t_adj[es_t_adj >= ctime[1]]
    ces_t_adj1[1] <- ctime[1]
  }
  ces1 <- es[es_t >= max(es_t[es_t <= ctime[1]])]/es[es_t == max(es_t[es_t <= ctime[1]])]
  plot_ces1_time <- c(ces_t_adj1[1], rep(ces_t_adj1[-c(1, length(ces_t_adj1))], each = 2), ces_t_adj1[length(ces_t_adj1)])
  plot_ces1 <- rep(ces1, each = 2)
  png(file = paste0(mainDir, 'fA1_', csite, '_CTM.png'), height = fsize, width = fsize)
    plot(plot_cos1_time, plot_cos1, lwd = 3, type = 'l',
         xlim = c(0,13), ylim = c(0, 1), cex.lab = 2,
         xlab = 'year(s)', ylab = 'survival probability')
    lines(plot_ces1_time, plot_ces1, col = 'black', lwd = 3, lty = 2)
    legend('bottomright', legend = c(expression(paste(italic(S)[T], "(", italic(t), "|", italic(tau)[CTM], ")")), 
                                     expression(paste(italic(S)[O], "(", italic(t), "|", italic(tau)[CTM], ")"))), lty = c(1, 2), lwd = 3, cex = 2)
  dev.off()





  if (min(os_t_adj[os_t_adj >= ctime[2]]) != ctime[2]) {
    cos_t_adj2 <- c(ctime[2], os_t_adj[os_t_adj >= ctime[2]])
  } else {
    cos_t_adj2 <- os_t_adj[os_t_adj >= ctime[2]]
    cos_t_adj2[1] <- ctime[2]
  }
  cos2 <- os[os_t >= max(os_t[os_t <= ctime[2]])]/os[os_t == max(os_t[os_t <= ctime[2]])]
  plot_cos2_time <- c(cos_t_adj2[1], rep(cos_t_adj2[-c(1, length(cos_t_adj2))], each = 2), cos_t_adj2[length(cos_t_adj2)])
  plot_cos2 <- rep(cos2, each = 2)
  if (min(es_t_adj[es_t_adj >= ctime[2]]) != ctime[2]) {
    ces_t_adj2 <- c(ctime[2], es_t_adj[es_t_adj >= ctime[2]])
  } else {
    ces_t_adj2 <- es_t_adj[es_t_adj >= ctime[2]]
    ces_t_adj2[1] <- ctime[2]
  }
  ces2 <- es[es_t >= max(es_t[es_t <= ctime[2]])]/es[es_t == max(es_t[es_t <= ctime[2]])]
  plot_ces2_time <- c(ces_t_adj2[1], rep(ces_t_adj2[-c(1, length(ces_t_adj2))], each = 2), ces_t_adj2[length(ces_t_adj2)])
  plot_ces2 <- rep(ces2, each = 2)
  png(file = paste0(mainDir, 'fA1_', csite, '_CRS95.png'), height = fsize, width = fsize)
    plot(plot_cos2_time, plot_cos2, lwd = 3, type = 'l',
         xlim = c(0,13), ylim = c(0, 1), cex.lab = 2,
         xlab = 'year(s)', ylab = 'survival probability')
    lines(plot_ces2_time, plot_ces2, col = 'black', lwd = 3, lty = 2)
    legend('bottomright', legend = c(expression(paste(italic(S)[T], "(", italic(t), "|", italic(tau)[CRS95], ")")), 
                                     expression(paste(italic(S)[O], "(", italic(t), "|", italic(tau)[CRS95], ")"))), lty = c(1, 2), lwd = 3, cex = 2)
  dev.off()





  if (min(os_t_adj[os_t_adj >= ctime[3]]) != ctime[3]) {
    cos_t_adj3 <- c(ctime[3], os_t_adj[os_t_adj >= ctime[3]])
  } else {
    cos_t_adj3 <- os_t_adj[os_t_adj >= ctime[3]]
    cos_t_adj3[1] <- ctime[3]
  }
  cos3 <- os[os_t >= max(os_t[os_t <= ctime[3]])]/os[os_t == max(os_t[os_t <= ctime[3]])]
  plot_cos3_time <- c(cos_t_adj3[1], rep(cos_t_adj3[-c(1, length(cos_t_adj3))], each = 2), cos_t_adj3[length(cos_t_adj3)])
  plot_cos3 <- rep(cos3, each = 2)
  if (min(es_t_adj[es_t_adj >= ctime[3]]) != ctime[3]) {
    ces_t_adj3 <- c(ctime[3], es_t_adj[es_t_adj >= ctime[3]])
  } else {
    ces_t_adj3 <- es_t_adj[es_t_adj >= ctime[3]]
    ces_t_adj3[1] <- ctime[3]
  }
  ces3 <- es[es_t >= max(es_t[es_t <= ctime[3]])]/es[es_t == max(es_t[es_t <= ctime[3]])]
  plot_ces3_time <- c(ces_t_adj3[1], rep(ces_t_adj3[-c(1, length(ces_t_adj3))], each = 2), ces_t_adj3[length(ces_t_adj3)])
  plot_ces3 <- rep(ces3, each = 2)
  png(file = paste0(mainDir, 'fA1_', csite, '_CRS99.png'), height = fsize, width = fsize)
    plot(plot_cos3_time, plot_cos3, lwd = 3, type = 'l',
       xlim = c(0,13), ylim = c(0, 1), cex.lab = 2,
       xlab = 'year(s)', ylab = 'survival probability')
    lines(plot_ces3_time, plot_ces3, col = 'black', lwd = 3, lty = 2)
    legend('bottomright', legend = c(expression(paste(italic(S)[T], "(", italic(t), "|", italic(tau)[CRS99], ")")), 
                                     expression(paste(italic(S)[O], "(", italic(t), "|", italic(tau)[CRS99], ")"))), lty = c(1, 2), lwd = 3, cex = 2)
  dev.off()





  if (min(os_t_adj[os_t_adj >= ctime[4]]) != ctime[4]) {
    cos_t_adj4 <- c(ctime[4], os_t_adj[os_t_adj >= ctime[4]])
  } else {
    cos_t_adj4 <- os_t_adj[os_t_adj >= ctime[4]]
    cos_t_adj4[1] <- ctime[4]
  }
  cos4 <- os[os_t >= max(os_t[os_t <= ctime[4]])]/os[os_t == max(os_t[os_t <= ctime[4]])]
  plot_cos4_time <- c(cos_t_adj4[1], rep(cos_t_adj4[-c(1, length(cos_t_adj4))], each = 2), cos_t_adj4[length(cos_t_adj4)])
  plot_cos4 <- rep(cos4, each = 2)
  if (min(es_t_adj[es_t_adj >= ctime[4]]) != ctime[4]) {
    ces_t_adj4 <- c(ctime[4], es_t_adj[es_t_adj >= ctime[4]])
  } else {
    ces_t_adj4 <- es_t_adj[es_t_adj >= ctime[4]]
    ces_t_adj4[1] <- ctime[4]
  }
  ces4 <- es[es_t >= max(es_t[es_t <= ctime[4]])]/es[es_t == max(es_t[es_t <= ctime[4]])]
  plot_ces4_time <- c(ces_t_adj4[1], rep(ces_t_adj4[-c(1, length(ces_t_adj4))], each = 2), ces_t_adj4[length(ces_t_adj4)])
  plot_ces4 <- rep(ces4, each = 2)
  png(file = paste0(mainDir, 'fA1_', csite, '_NZ2006.png'), height = fsize, width = fsize)
    plot(plot_cos4_time, plot_cos4, lwd = 3, type = 'l',
       xlim = c(0,13), ylim = c(0, 1), cex.lab = 2,
       xlab = 'year(s)', ylab = 'survival probability')
    lines(plot_ces4_time, plot_ces4, col = 'black', lwd = 3, lty = 2)
    legend('bottomright', legend = c(expression(paste(italic(S)[T], "(", italic(t), "|", italic(tau)[NZ], ")")), 
                                     expression(paste(italic(S)[O], "(", italic(t), "|", italic(tau)[NZ], ")"))), lty = c(1, 2), lwd = 3, cex = 2)
  dev.off()

}


==> figures/A2.R <==
rm(list=ls())
location <- 'lab'
if (location == 'lab') {
  path <- 'C:/Users/garrrrick'
} else if (location == 'mac') {
  path <- '/Users/garrrick'
}
mainDir <- paste0(path, '/Dropbox/Cure_Model/paper/151201_conditional_survival/paper/figures/')
rs <- read.csv(paste0(path, '/Dropbox/Cure_Model/paper/151201_conditional_survival/paper/ctm_rs_d93104_f105_190717.csv'))
ctmp <- read.csv('C:/Users/garrrrick/Dropbox/Cure_Model/paper/151201_conditional_survival/paper/NBD_curetime_nocovariate_para.csv')
dat <- read.csv(paste0(path, '/Dropbox/Cure_Model/data_analysis/171220/d93104_f105_190625.csv'))
pop <- read.csv(paste0(path, '/Dropbox/Cure_Model/data_analysis/popmort.csv'))
mces <- read.csv(paste0(path, '/Dropbox/Cure_Model/data_analysis/190717/expected_survival.csv'))
head(rs)
head(dat)
head(pop)
head(mces)
popmort_year_max <- max(pop$X_YEAR)
popmort_age_max <- max(pop$X_AGE)
casite <- dat$site
site_name <- levels(casite)
levels(casite) <- c(site_name, 'Colorectum')
casite[casite == 'Colon' | casite == 'Rectum'] <- 'Colorectum'
si <- sort(levels(casite)[-c(3,6,16,18,22)])
fsize <- 450







################################################################
##### Observed survival from Kaplan-Meier estimation START #####
################################################################

KMOS <- function(site = 'Colorectum') {
  site_obs <- dat$dt[casite == site]
  site_status <- dat$status[casite == site]
  sort_obs <- sort(site_obs)
  sort_status <- site_status[order(site_obs)]
  count_sort_obs <- table(sort_obs, sort_status)
  unique_sort_obs <- as.numeric(row.names(count_sort_obs))
  sort_censoring <- as.numeric(count_sort_obs[,1])
  sort_case <- as.numeric(count_sort_obs[,2])
  risk_set <- length(site_obs)
  interval_surv <- 1
  d <- 0
  for (i in 1:length(unique_sort_obs)) {
    risk_set <- risk_set - d - sort_censoring[i]
    d <- sort_case[i]
    interval_surv <- c(interval_surv, 1-d/risk_set)
  }
  cum_surv <- cumprod(interval_surv)
  unique_sort_obs_adj <- c(0, unique_sort_obs)
  sort_case_adj <- c(1, sort_case)
  sort_case_adj[length(sort_case_adj)] <- 1
  plot_obs <- unique_sort_obs_adj[sort_case_adj != 0]
  plot_os <- cum_surv[sort_case_adj != 0]
  out <- data.frame(obs = plot_obs, surv = plot_os)
  return(out)
}


##############################################################
##### Observed survival from Kaplan-Meier estimation END #####
##############################################################





for (i in 1:length(si)) {
  csite <- si[i]
  site_t_os <- KMOS(csite)
  os <- site_t_os$surv
  os_t <- site_t_os$obs
  os_t_adj <- c(os_t, os_t[length(os_t)]+.1)
  plot_os_time <- c(os_t_adj[1], rep(os_t_adj[-c(1, length(os_t_adj))], each = 2), os_t_adj[length(os_t_adj)])
  plot_os <- rep(os, each = 2)
  es <- mces$MCes[mces$site == csite][mces$tt[mces$site == csite] <= max(ft)]
  es_t <- mces$tt[mces$site == csite][mces$tt[mces$site == csite] <= max(ft)]
  es_t_adj <- c(es_t, es_t[length(es_t)]+.1)
  plot_es_time <- c(es_t_adj[1], rep(es_t_adj[-c(1, length(es_t_adj))], each = 2), es_t_adj[length(es_t_adj)])
  plot_es <- rep(es, each = 2)
  crs <- c(1, rs$cr[rs$site == csite])
  ft <- c(0, rs$tt[rs$site == csite])
  plot_rs <- rep(rs, each = 2)
  lncuretime <- ctmp$ctln[ctmp$site == csite]
  lnmean <- ctmp$lnp1[ctmp$site == csite]
  lnsd <- ctmp$lnp2[ctmp$site == csite]
  stdlncr <- (log(lncuretime) - lnmean)/lnsd
  lncurerate <- pnorm(stdlncr, lower.tail=FALSE)
  stdlnrs <- (log(os_t_adj) - lnmean)/lnsd
  lnrs <- pnorm(stdlnrs, lower.tail=FALSE)
  lnns <- c(lnrs[os_t_adj <= lncuretime], rep(lncurerate, (length(os_t_adj)-sum(os_t_adj <= lncuretime))))    
  
  
  png(file = paste0(mainDir, 'fA2_', csite, '_MRS.png'), height = fsize, width = fsize)
  plot(os_t_adj, lnns, lty = 1, type = 'l', 
       ylab = 'survival probability', xlab = 'year(s)', 
	   cex.lab = 2,
       ylim = c(0,1), xlim = c(0,13), lwd = 3)
  lines(rep(lncuretime, 2), c(0, lncurerate), lty = 2, lwd = 1)
  lines(c(0, lncuretime), rep(lncurerate, 2), lty = 2, lwd = 1)
  lines(c(os_t_adj[length(os_t_adj)], 13), rep(lncurerate, 2), lty = 1, lwd = 3)
  dev.off()

  png(file = paste0(mainDir, 'fA2_', csite, '_RS.png'), height = fsize, width = fsize)
  plot(ft, crs, lwd = 3, type = 'l',
       xlim = c(0,13), ylim = c(0, 1), cex.lab = 2,
       xlab = 'year(s)', ylab = 'survival probability')
  abline(v = lncuretime, lty = 2, lwd = 1)
  abline(h = lncurerate, lty = 2, lwd = 1)
   dev.off()
}






==> figures/ctm.R <==
rm(list=ls())
time.grid <- seq(0, 15, .05)
es <- pweibull(time.grid, shape = 10, scale = 10, lower.tail = FALSE)
ns <- pweibull(time.grid, shape = 1, scale = 7, lower.tail = FALSE)
os <- es*((ns-ns[time.grid==10])*I(time.grid<=10) + ns[time.grid==10])
rs <- (ns-ns[time.grid==10])*I(time.grid<=10) + ns[time.grid==10]
plot(time.grid, rs, type = 'l', lwd = 2, lty = 1, ylim = c(0,1),
     xlab = 'time', ylab = 'net survival',
     cex.lab = 1.5)
lines(time.grid, rep(0.239651, length(time.grid)), lty = 2)

==> figures/f1.2a.R <==
rm(list = ls())
ctime <- round(seq(0, 15, .1), 1)
dta.test <- 'C:/Users/garrrrick/Dropbox/Conditional Survival/Surv84102_160328_Colorectal.csv'
dta.plot <- 'C:/Users/garrrrick/Dropbox/Conditional Survival/colorectal_84102_160328_short.csv'
cro <- read.csv(dta.test)
d <- c(0, cro$d) # no. deaths in the time interval
w <- c(0, cro$w) # no. censored cases in the time interval
n <- c(cro$l[1]+cro$w[1]+cro$d[1], cro$l) # no. at risk in the beginning of time interval
ssize <- n[1] # no. at risk at the beginning of follow-up
obs <- c(0, cro$end) # end of the time interval
es <- c(1, cro$es)
cond.count <- d2 <- list()
base.locat <- rep(NA, length(ctime))
for (jj in 1:length(ctime)) {
  cond.count[[jj]] <- which(obs >= ctime[jj])
  base.locat[jj] <- min(cond.count[[jj]])
  d2[[jj]] <- d[cond.count[[jj]]]
}
ctime.prob <- es[base.locat]
library(survival)
cr <- read.csv(dta.plot)
cr$dx <- as.Date(cr$dx, format = "%Y-%m-%d")
cr$ex <- as.Date(cr$ex, format = "%Y-%m-%d")
td <- as.numeric(cr$ex - cr$dx)/365.25
domain <- seq(0, 20, 0.1)
res <- Surv(td, cr$status)
est <- survfit(res ~ 1, type = 'fleming-harrington')
PO.surv <- ctime.prob
NA.time <- est$time[c(which(est$time >= 0) - 1, max(which(est$time >= 0)))]
NA.surv <- est$surv[c(which(est$time >= 0) - 1, max(which(est$time >= 0)))]/est$surv[max(min(which(est$time >= 0)) - 1, 1)]
plot(NA.time, NA.surv, lwd = 3, type = 'l', 
     ylim = c(0, 1), cex.lab = 1.5,
     xlab = 'year(s)', ylab = 'survival probability', lty = 1)
lines(c(0, 10), c(NA.surv[which.min(abs(NA.time - 10))], NA.surv[which.min(abs(NA.time - 10))]), lty = 2)
lines(c(10, 10), c(0, NA.surv[which.min(abs(NA.time - 10))]), lty = 2)


==> figures/f1.2b.R <==
rm(list = ls())
ctime <- round(seq(0, 15, .1), 1)
dta.test <- 'C:/Users/garrrrick/Dropbox/Conditional Survival/Surv84102_160328_Colorectal.csv'
dta.plot <- 'C:/Users/garrrrick/Dropbox/Conditional Survival/colorectal_84102_160328_short.csv'
cro <- read.csv(dta.test)
d <- c(0, cro$d) # no. deaths in the time interval
w <- c(0, cro$w) # no. censored cases in the time interval
n <- c(cro$l[1]+cro$w[1]+cro$d[1], cro$l) # no. at risk in the beginning of time interval
ssize <- n[1] # no. at risk at the beginning of follow-up
obs <- c(0, cro$end) # end of the time interval
es <- c(1, cro$es)
cond.count <- d2 <- list()
base.locat <- rep(NA, length(ctime))
for (jj in 1:length(ctime)) {
    cond.count[[jj]] <- which(obs >= ctime[jj])
    base.locat[jj] <- min(cond.count[[jj]])
    d2[[jj]] <- d[cond.count[[jj]]]
  }
ctime.prob <- es[base.locat]
library(survival)
cr <- read.csv(dta.plot)
cr$dx <- as.Date(cr$dx, format = "%Y-%m-%d")
cr$ex <- as.Date(cr$ex, format = "%Y-%m-%d")
td <- as.numeric(cr$ex - cr$dx)/365.25
domain <- seq(0, 20, 0.1)
res <- Surv(td, cr$status)
est <- survfit(res ~ 1, type = 'fleming-harrington')
PO.surv <- ctime.prob
NA.time <- est$time[c(which(est$time >= 5) - 1, max(which(est$time >= 5)))]
NA.surv <- est$surv[c(which(est$time >= 5) - 1, max(which(est$time >= 5)))]/est$surv[max(min(which(est$time >= 5)) - 1, 1)]
plot(NA.time, NA.surv, lwd = 3, type = 'l', 
     xlim = c(0,20), ylim = c(0, 1), cex.lab = 1.5,
     xlab = 'year(s)', ylab = 'survival probability')
lines(c(0, 10), c(NA.surv[which.min(abs(NA.time - 10))], NA.surv[which.min(abs(NA.time - 10))]), lty = 2)
lines(c(10, 10), c(0, NA.surv[which.min(abs(NA.time - 10))]), lty = 2)


==> figures/f1.5a.R <==
rm(list = ls())
ctime <- round(seq(0, 15, .1), 1)
dta.test <- 'C:/Users/garrrrick/Dropbox/Conditional Survival/Surv84102_160328_Colorectal.csv'
dta.plot <- 'C:/Users/garrrrick/Dropbox/Conditional Survival/colorectal_84102_160328_short.csv'
cro <- read.csv(dta.test)
d <- c(0, cro$d) # no. deaths in the time interval
w <- c(0, cro$w) # no. censored cases in the time interval
n <- c(cro$l[1]+cro$w[1]+cro$d[1], cro$l) # no. at risk in the beginning of time interval
ssize <- n[1] # no. at risk at the beginning of follow-up
obs <- c(0, cro$end) # end of the time interval
es <- c(1, cro$es)
cond.count <- d2 <- list()
base.locat <- rep(NA, length(ctime))
for (jj in 1:length(ctime)) {
  cond.count[[jj]] <- which(obs >= ctime[jj])
  base.locat[jj] <- min(cond.count[[jj]])
  d2[[jj]] <- d[cond.count[[jj]]]
}
ctime.prob <- es[base.locat]
library(survival)
cr <- read.csv(dta.plot)
cr$dx <- as.Date(cr$dx, format = "%Y-%m-%d")
cr$ex <- as.Date(cr$ex, format = "%Y-%m-%d")
td <- as.numeric(cr$ex - cr$dx)/365.25
domain <- seq(0, 20, 0.1)
res <- Surv(td, cr$status)
est <- survfit(res ~ 1, type = 'fleming-harrington')
PO.surv <- ctime.prob
NA.time <- est$time[c(which(est$time >= 0) - 1, max(which(est$time >= 0)))]
NA.surv <- est$surv[c(which(est$time >= 0) - 1, max(which(est$time >= 0)))]/est$surv[max(min(which(est$time >= 0)) - 1, 1)]
plot(NA.time, NA.surv, lwd = 3, type = 'l', 
     ylim = c(0, 1), cex.lab = 1.5,
     xlab = 'year(s)', ylab = 'survival probability', lty = 1)
lines(domain[domain >= 0], (es/PO.surv[1])[domain >= 0], col = 'black', lwd = 3, lty = 2)
legend('topright', legend = c(expression(italic(S[T](t))), expression(paste(italic(S[O](t))))), lty = c(1, 2), lwd = 3, cex = 1.5)


==> figures/f1.5b.r <==
rm(list = ls())
ctime <- round(seq(0, 15, .1), 1)
dta.test <- 'C:/Users/garrrrick/Dropbox/Conditional Survival/Surv84102_160328_Colorectal.csv'
dta.plot <- 'C:/Users/garrrrick/Dropbox/Conditional Survival/colorectal_84102_160328_short.csv'
cro <- read.csv(dta.test)
d <- c(0, cro$d) # no. deaths in the time interval
w <- c(0, cro$w) # no. censored cases in the time interval
n <- c(cro$l[1]+cro$w[1]+cro$d[1], cro$l) # no. at risk in the beginning of time interval
ssize <- n[1] # no. at risk at the beginning of follow-up
obs <- c(0, cro$end) # end of the time interval
es <- c(1, cro$es)
cond.count <- d2 <- list()
base.locat <- rep(NA, length(ctime))
for (jj in 1:length(ctime)) {
    cond.count[[jj]] <- which(obs >= ctime[jj])
    base.locat[jj] <- min(cond.count[[jj]])
    d2[[jj]] <- d[cond.count[[jj]]]
  }
ctime.prob <- es[base.locat]
library(survival)
cr <- read.csv(dta.plot)
cr$dx <- as.Date(cr$dx, format = "%Y-%m-%d")
cr$ex <- as.Date(cr$ex, format = "%Y-%m-%d")
td <- as.numeric(cr$ex - cr$dx)/365.25
domain <- seq(0, 20, 0.1)
res <- Surv(td, cr$status)
est <- survfit(res ~ 1, type = 'fleming-harrington')
PO.surv <- ctime.prob
NA.time <- est$time[c(which(est$time >= 5) - 1, max(which(est$time >= 5)))]
NA.surv <- est$surv[c(which(est$time >= 5) - 1, max(which(est$time >= 5)))]/est$surv[max(min(which(est$time >= 5)) - 1, 1)]
plot(NA.time, NA.surv, lwd = 3, type = 'l', 
     xlim = c(0,20), ylim = c(0, 1), cex.lab = 1.5,
     xlab = 'year(s)', ylab = 'survival probability')
lines(domain[domain >= 5], (es/PO.surv[domain == 5])[domain >= 5], col = 'black', lwd = 3, lty = 2)
legend('topright', legend = c(expression(paste(italic(S[T]), "(", italic(t), "|", 5, ")")), expression(paste(italic(S[O]), "(", italic(t), "|", 5, ")"))), lty = c(1, 2), lwd = 3, cex = 1.5)


==> figures/f10.R <==
rm(list=ls())
location <- 'lab'
if (location == 'lab') {
  path <- 'C:/Users/garrrrick'
} else if (location == 'mac') {
  path <- '/Users/garrrick'
}
mainDir <- paste0(path, '/Dropbox/Cure_Model/paper/151201_conditional_survival/paper/figures/')
rs <- read.csv('C:/Users/garrrrick/Dropbox/Cure_Model/paper/151201_conditional_survival/paper/ctm_rs_d93104_f105.csv')
ctmp <- read.csv('C:/Users/garrrrick/Dropbox/Cure_Model/paper/151201_conditional_survival/paper/NBD_curetime_nocovariate_para.csv')
dat <- read.csv(paste0(path, '/Dropbox/Cure_Model/data_analysis/171220/d93104_f105_190625.csv'))
pop <- read.csv(paste0(path, '/Dropbox/Cure_Model/data_analysis/popmort.csv'))
mces <- read.csv(paste0(path, '/Dropbox/Cure_Model/data_analysis/190717/esmc.csv'), col.names = c('site', 'tt', 'es'), header = FALSE)
head(rs)
casite <- dat$site
site_name <- levels(casite)
levels(casite) <- c(site_name, 'Colorectum')
casite[casite == 'Colon' | casite == 'Rectum'] <- 'Colorectum'

################################################################
##### Observed survival from Kaplan-Meier estimation START #####
################################################################

KMOS <- function(site = 'Colorectum') {
  site_obs <- dat$dt[casite == site]
  site_status <- dat$status[casite == site]
  sort_obs <- sort(site_obs)
  sort_status <- site_status[order(site_obs)]
  count_sort_obs <- table(sort_obs, sort_status)
  unique_sort_obs <- as.numeric(row.names(count_sort_obs))
  sort_censoring <- as.numeric(count_sort_obs[,1])
  sort_case <- as.numeric(count_sort_obs[,2])
  risk_set <- length(site_obs)
  interval_surv <- 1
  d <- 0
  for (i in 1:length(unique_sort_obs)) {
    risk_set <- risk_set - d - sort_censoring[i]
    d <- sort_case[i]
    interval_surv <- c(interval_surv, 1-d/risk_set)
  }
  cum_surv <- cumprod(interval_surv)
  unique_sort_obs_adj <- c(0, unique_sort_obs)
  out <- data.frame(obs = unique_sort_obs_adj[sort_case != 0], surv = cum_surv[sort_case != 0])
  return(out)
}


##############################################################
##### Observed survival from Kaplan-Meier estimation END #####
##############################################################

fsize <- 450
si <- levels(rs$site)
csite <- 'Cervix'
ft <- c(0, rs$tt[rs$site == csite])
site_t_os <- KMOS(csite)
os <- site_t_os$surv
os_t <- site_t_os$obs
os_t_adj <- c(os_t, os_t[length(os_t)]+.1)
es <- mces$es[mces$site == csite]
es_t <- mces$tt[mces$site == csite]
es_t_adj <- c(es_t, es_t[length(es_t)]+.1)

cond.count <- list()
ctime <- c(8.58, 4.84, 10.28, 5)
base.locat <- rep(NA, length(ctime))
for (jj in 1:length(ctime)) {
  cond.count[[jj]] <- which(ft >= ctime[jj])
  base.locat[jj] <- min(cond.count[[jj]])
}
ctime.prob <- es[base.locat]
PO.surv <- ctime.prob
ctime.oprob <- os[base.locat]
OO.surv <- ctime.oprob





if (min(os_t_adj[os_t_adj >= ctime[1]]) != ctime[1]) {
  cos_t_adj1 <- c(ctime[1], os_t_adj[os_t_adj >= ctime[1]])
} else {
  cos_t_adj1 <- os_t_adj[os_t_adj >= ctime[1]]
  cos_t_adj1[1] <- ctime[1]
}
cos1 <- os[os_t >= max(os_t[os_t <= ctime[1]])]/os[os_t == max(os_t[os_t <= ctime[1]])]
plot_cos1_time <- c(cos_t_adj1[1], rep(cos_t_adj1[-c(1, length(cos_t_adj1))], each = 2), cos_t_adj1[length(cos_t_adj1)])
plot_cos1 <- rep(cos1, each = 2)
if (min(es_t_adj[es_t_adj >= ctime[1]]) != ctime[1]) {
  ces_t_adj1 <- c(ctime[1], es_t_adj[es_t_adj >= ctime[1]])
} else {
  ces_t_adj1 <- es_t_adj[es_t_adj >= ctime[1]]
  ces_t_adj1[1] <- ctime[1]
}
ces1 <- es[es_t >= max(es_t[es_t <= ctime[1]])]/es[es_t == max(es_t[es_t <= ctime[1]])]
plot_ces1_time <- c(ces_t_adj1[1], rep(ces_t_adj1[-c(1, length(ces_t_adj1))], each = 2), ces_t_adj1[length(ces_t_adj1)])
plot_ces1 <- rep(ces1, each = 2)
png(file = paste0(mainDir, 'f10a.png'), height = fsize, width = fsize)
  plot(plot_cos1_time, plot_cos1, lwd = 3, type = 'l',
       xlim = c(0,13), ylim = c(0, 1), cex.lab = 2,
       xlab = 'year(s)', ylab = 'survival probability')
  lines(plot_ces1_time, plot_ces1, col = 'black', lwd = 3, lty = 2)
  legend('bottomright', legend = c(expression(paste(italic(S)[T], "(", italic(t), "|", tau[CTM], ")")), 
                              expression(paste(italic(S)[O], "(", italic(t), "|", tau[CTM], ")"))), lty = c(1, 2), lwd = 3, cex = 2)
dev.off()





if (min(os_t_adj[os_t_adj >= ctime[2]]) != ctime[2]) {
  cos_t_adj2 <- c(ctime[2], os_t_adj[os_t_adj >= ctime[2]])
} else {
  cos_t_adj2 <- os_t_adj[os_t_adj >= ctime[2]]
  cos_t_adj2[1] <- ctime[2]
}
cos2 <- os[os_t >= max(os_t[os_t <= ctime[2]])]/os[os_t == max(os_t[os_t <= ctime[2]])]
plot_cos2_time <- c(cos_t_adj2[1], rep(cos_t_adj2[-c(1, length(cos_t_adj2))], each = 2), cos_t_adj2[length(cos_t_adj2)])
plot_cos2 <- rep(cos2, each = 2)
if (min(es_t_adj[es_t_adj >= ctime[2]]) != ctime[2]) {
  ces_t_adj2 <- c(ctime[2], es_t_adj[es_t_adj >= ctime[2]])
} else {
  ces_t_adj2 <- es_t_adj[es_t_adj >= ctime[2]]
  ces_t_adj2[1] <- ctime[2]
}
ces2 <- es[es_t >= max(es_t[es_t <= ctime[2]])]/es[es_t == max(es_t[es_t <= ctime[2]])]
plot_ces2_time <- c(ces_t_adj2[1], rep(ces_t_adj2[-c(1, length(ces_t_adj2))], each = 2), ces_t_adj2[length(ces_t_adj2)])
plot_ces2 <- rep(ces2, each = 2)
png(file = paste0(mainDir, 'f10b.png'), height = fsize, width = fsize)
plot(plot_cos2_time, plot_cos2, lwd = 3, type = 'l',
     xlim = c(0,13), ylim = c(0, 1), cex.lab = 2,
     xlab = 'year(s)', ylab = 'survival probability')
lines(plot_ces2_time, plot_ces2, col = 'black', lwd = 3, lty = 2)
legend('bottomright', legend = c(expression(paste(italic(S)[T], "(", italic(t), "|", tau[CRS95], ")")), 
                                 expression(paste(italic(S)[O], "(", italic(t), "|", tau[CRS95], ")"))), lty = c(1, 2), lwd = 3, cex = 2)
dev.off()





if (min(os_t_adj[os_t_adj >= ctime[3]]) != ctime[3]) {
  cos_t_adj3 <- c(ctime[3], os_t_adj[os_t_adj >= ctime[3]])
} else {
  cos_t_adj3 <- os_t_adj[os_t_adj >= ctime[3]]
  cos_t_adj3[1] <- ctime[3]
}
cos3 <- os[os_t >= max(os_t[os_t <= ctime[3]])]/os[os_t == max(os_t[os_t <= ctime[3]])]
plot_cos3_time <- c(cos_t_adj3[1], rep(cos_t_adj3[-c(1, length(cos_t_adj3))], each = 2), cos_t_adj3[length(cos_t_adj3)])
plot_cos3 <- rep(cos3, each = 2)
if (min(es_t_adj[es_t_adj >= ctime[3]]) != ctime[3]) {
  ces_t_adj3 <- c(ctime[3], es_t_adj[es_t_adj >= ctime[3]])
} else {
  ces_t_adj3 <- es_t_adj[es_t_adj >= ctime[3]]
  ces_t_adj3[1] <- ctime[3]
}
ces3 <- es[es_t >= max(es_t[es_t <= ctime[3]])]/es[es_t == max(es_t[es_t <= ctime[3]])]
plot_ces3_time <- c(ces_t_adj3[1], rep(ces_t_adj3[-c(1, length(ces_t_adj3))], each = 2), ces_t_adj3[length(ces_t_adj3)])
plot_ces3 <- rep(ces3, each = 2)
png(file = paste0(mainDir, 'f10c.png'), height = fsize, width = fsize)
plot(plot_cos3_time, plot_cos3, lwd = 3, type = 'l',
     xlim = c(0,13), ylim = c(0, 1), cex.lab = 2,
     xlab = 'year(s)', ylab = 'survival probability')
lines(plot_ces3_time, plot_ces3, col = 'black', lwd = 3, lty = 2)
legend('bottomright', legend = c(expression(paste(italic(S)[T], "(", italic(t), "|", tau[CRS99], ")")), 
                                 expression(paste(italic(S)[O], "(", italic(t), "|", tau[CRS99], ")"))), lty = c(1, 2), lwd = 3, cex = 2)
dev.off()





if (min(os_t_adj[os_t_adj >= ctime[4]]) != ctime[4]) {
  cos_t_adj4 <- c(ctime[4], os_t_adj[os_t_adj >= ctime[4]])
} else {
  cos_t_adj4 <- os_t_adj[os_t_adj >= ctime[4]]
  cos_t_adj4[1] <- ctime[4]
}
cos4 <- os[os_t >= max(os_t[os_t <= ctime[4]])]/os[os_t == max(os_t[os_t <= ctime[4]])]
plot_cos4_time <- c(cos_t_adj4[1], rep(cos_t_adj4[-c(1, length(cos_t_adj4))], each = 2), cos_t_adj4[length(cos_t_adj4)])
plot_cos4 <- rep(cos4, each = 2)
if (min(es_t_adj[es_t_adj >= ctime[4]]) != ctime[4]) {
  ces_t_adj4 <- c(ctime[4], es_t_adj[es_t_adj >= ctime[4]])
} else {
  ces_t_adj4 <- es_t_adj[es_t_adj >= ctime[4]]
  ces_t_adj4[1] <- ctime[4]
}
ces4 <- es[es_t >= max(es_t[es_t <= ctime[4]])]/es[es_t == max(es_t[es_t <= ctime[4]])]
plot_ces4_time <- c(ces_t_adj4[1], rep(ces_t_adj4[-c(1, length(ces_t_adj4))], each = 2), ces_t_adj4[length(ces_t_adj4)])
plot_ces4 <- rep(ces4, each = 2)
png(file = paste0(mainDir, 'f10d.png'), height = fsize, width = fsize)
plot(plot_cos4_time, plot_cos4, lwd = 3, type = 'l',
     xlim = c(0,13), ylim = c(0, 1), cex.lab = 2,
     xlab = 'year(s)', ylab = 'survival probability')
lines(plot_ces4_time, plot_ces4, col = 'black', lwd = 3, lty = 2)
legend('bottomright', legend = c(expression(paste(italic(S)[T], "(", italic(t), "|", tau[NZ], ")")), 
                                 expression(paste(italic(S)[O], "(", italic(t), "|", tau[NZ], ")"))), lty = c(1, 2), lwd = 3, cex = 2)
dev.off()




==> figures/f3.R <==
rm(list=ls())
time.grid <- seq(0, 15, .05)
es <- pweibull(time.grid, shape = 10, scale = 10, lower.tail = FALSE)
ns <- pweibull(time.grid, shape = 1, scale = 7, lower.tail = FALSE)
os <- es*((ns-ns[time.grid==5])*I(time.grid<=5) + ns[time.grid==5])
rs <- (ns-ns[time.grid==5])*I(time.grid<=5) + ns[time.grid==5]
plot(time.grid, rs, type = 'l', lwd = 3, lty = 2, ylim = c(0,1),
     xlab = 'time', ylab = 'net survival',
     cex.lab = 1.5)
lines(time.grid, ns, lty = 3, lwd = 3)
legend('topright', legend = c('with cure time', 'without cure time'), lty = c(2, 3), lwd = 3, cex = 1)


==> figures/f4.R <==
rm(list=ls())
Power.IUT <- function(ssize, sim.times, emp.ssize, sample.path, alpha, ttcure, p1, p2, p3, p4, cp1, cp2, sprob, ctime, margin, cs.plot) {
  # ssize <- 250; sim.times <- 500; emp.ssize <- 500; ttcure <- 2; sample.path <- 500; alpha <- 0.05; p1 <- 2.5; p2 <- 3.5; cp1 <- 2.5; cp2 <- 3.5; p3 <- 2.5; p4 <- 5; sprob <- 0.1; ctime <- seq(0, 3, .1); margin <- c(4,5); cs.plot <- FALSE
  CKS.stat <- MKS.stat <- 
  CKS.abs.stat <- MKS.abs.stat <- 
  CKS.p.vector <- MKS.p.vector <- 
  CKS.abs.p.vector <- MKS.abs.p.vector <- 
  mRR <- cRR <- cen <- matrix(NA, nc = length(ctime), nr = sim.times)
  CKS.emp.stat <- MKS.emp.stat <- 
  CKS.abs.emp.stat <- MKS.abs.emp.stat <-
  CKS.emp.p.vector <- MKS.emp.p.vector <- 
  CKS.abs.emp.p.vector <- MKS.abs.emp.p.vector <- matrix(NA, nc = length(ctime), nr = emp.ssize)
  ttc <- c()

  
  
  # calculate time point tau
  e1 <- rweibull(100000, p1, p2)
  e2 <- rweibull(100000, p3, p4)
  e12 <- e1*(e1<e2) + e2*(e1>=e2)
  mix1 <- e1 <= ttcure
  e3 <- e12*mix1 + e2*(1-mix1)
  c1 <- rweibull(100000, cp1, cp2)
  cen1 <- e3 < c1
  wd1 <- 1 - cen1
  obs1 <- cen1*e3 + wd1*c1
  oc1 <- cbind(obs1, wd1, cen1, deparse.level = 1)
  o1 <- order(oc1[,1])
  sort.obs1 <- oc1[o1,1]
  sort.wd1 <- oc1[o1,2]
  sort.cen1 <- oc1[o1,3]
  d1 <- sort.cen1
  w1 <- sort.wd1
  n1 <- 100000 - c(0, cumsum(d1)[-length(d1)]) - c(0, cumsum(w1)[-length(d1)])
  ss <- exp(-d1/n1)
  tau <- sort.obs1[max(which(ss >= sprob))]
  
  
  
  # generate simulated data, test statistic, analytical p-value
  for (ii in 1:sim.times) {
    e1 <- rweibull(ssize, p1, p2)
    e2 <- rweibull(ssize, p3, p4)
    mix1 <- e1 <= ttcure
	e12 <- e1*(e1<e2) + e2*(e1>=e2)
    e3 <- e1*mix1 + e2*(1-mix1)
    c1 <- rweibull(ssize, cp1, cp2)
    cen1 <- e3 < c1
    wd1 <- 1 - cen1
    obs1 <- cen1*e3 + wd1*c1
    oc1 <- cbind(obs1, wd1, cen1, deparse.level = 1)
    o1 <- order(oc1[,1])
    sort.obs1 <- oc1[o1,1]
    sort.wd1 <- oc1[o1,2]
    sort.cen1 <- oc1[o1,3]
    d1 <- sort.cen1
    if (ctime[length(ctime)] >= sort.obs1[length(sort.obs1)]) {
      ind <- ctime < sort.obs1[length(sort.obs1)]
      ctime.beyond <- ctime[ctime >= sort.obs1[length(sort.obs1)]]
      ctime[ctime >= sort.obs1[length(sort.obs1)]] <- ctime[ind][length(ctime[ind])]
      cat('Warning: last observed time', sort.obs1[length(sort.obs1)], '\n', sep = ' ')
      cat('using', ctime[ind][length(ctime[ind])], 'for testing time', ctime.beyond, '\n', sep = ' ')
    }
    cond.count <- d2 <- list()
    base.locat <- rep(NA, length(ctime))
    for (jj in 1:length(ctime)) {
      cond.count[[jj]] <- c(sum(ctime[jj] >= sort.obs1), which(sort.obs1 > ctime[jj]))
      base.locat[jj] <- max(1, min(cond.count[[jj]]))
      d2[[jj]] <- d1[cond.count[[jj]]]
    }
    w1 <- sort.wd1
    n1 <- ssize - c(0, cumsum(d1)[-length(d1)]) - c(0, cumsum(w1)[-length(d1)])
    ch.d1 <- c(0, cumsum(d1/n1))
    ch.w1 <- c(0, cumsum(w1/n1))
    MKS.pops1 <- c(1, pweibull(sort.obs1, p3, p4 , lower.tail = FALSE))
    AA <- c(0, cumsum(exp(-ch.w1[-length(ch.w1)]/2)*log(MKS.pops1[-length(MKS.pops1)]/MKS.pops1[-1])))
    BB <- c(0, cumsum(exp(-ch.w1[-length(ch.w1)]/2)*d1/n1))
    Haz_t_minus <- BB[-length(BB)] - AA[-1]
	  ctime.prob <- pweibull(ctime, p3, p4, lower.tail = FALSE)
    emp.ctime.prob <- exp(-cumsum(d1/n1))[base.locat]
	  mYY.m <- cYY.m <- mpops1 <- cpops1 <- m.const_t_minus <- c.const_t_minus <- YY_t_minus <- list()
	  for (jj in 1:length(ctime)) {
      YY_t_minus[[jj]] <- (Haz_t_minus - Haz_t_minus[base.locat[jj]])[cond.count[[jj]]]
      cpops1[[jj]] <- (MKS.pops1[-1]/ctime.prob[jj])[cond.count[[jj]]]
      if (cpops1[[jj]][1] <= 1) {
        cpops1[[jj]][1] <- cpops1[[jj]][1]
      } else if (cpops1[[jj]][1] > 1) {
        cpops1[[jj]][1] <- 1
      }
      mpops1[[jj]] <- exp(-ch.d1[-length(ch.d1)]+ch.d1[-length(ch.d1)][base.locat[jj]])[cond.count[[jj]]]
      m.const_t_minus[[jj]] <- (1/2)*sqrt(ssize*emp.ctime.prob[jj])*(mpops1[[jj]]+cpops1[[jj]])
      mYY.m[[jj]] <- m.const_t_minus[[jj]]*YY_t_minus[[jj]]
      c.const_t_minus[[jj]] <- sqrt(ssize*emp.ctime.prob[jj])*cpops1[[jj]]
      cYY.m[[jj]] <- c.const_t_minus[[jj]]*YY_t_minus[[jj]]
	  }
    Haz <- (BB - AA)[-1]
	  mYY <- cYY <- mpops1 <- cpops1 <- m.const_t <- c.const_t <- YY_t <- list()
	  for (jj in 1:length(ctime)) {
      YY_t[[jj]] <- (Haz - Haz[base.locat[jj]])[cond.count[[jj]]]
      cpops1[[jj]] <- (MKS.pops1[-1]/ctime.prob[jj])[cond.count[[jj]]]
      if (cpops1[[jj]][1] <= 1) {
        cpops1[[jj]][1] <- cpops1[[jj]][1]
      } else if (cpops1[[jj]][1] > 1) {
        cpops1[[jj]][1] <- 1
      }
      mpops1[[jj]] <- exp(-ch.d1[-1]+ch.d1[-1][base.locat[jj]])[cond.count[[jj]]]
      m.const_t[[jj]] <- (1/2)*sqrt(ssize*emp.ctime.prob[jj])*(mpops1[[jj]]+cpops1[[jj]])
      mYY[[jj]] <- m.const_t[[jj]]*YY_t[[jj]]
      c.const_t[[jj]] <- sqrt(ssize*emp.ctime.prob[jj])*cpops1[[jj]]
      cYY[[jj]] <- c.const_t[[jj]]*YY_t[[jj]]
    }
	  severe.cen <- last.index <- list()
	  for (jj in 1:length(ctime)) {
      severe.cen[[jj]] <- sort.obs1[cond.count[[jj]]] <= tau
      last.index[[jj]] <- max(which(sort.obs1[cond.count[[jj]]] <= tau))
	  }
	  mVV <- cVV <- mAAA <- cAAA <- rep(NA, length(ctime))
	  for (jj in 1:length(ctime)) {
      mVV[jj] <- max(0, mYY.m[[jj]][d2[[jj]] & severe.cen[[jj]]], mYY[[jj]][d2[[jj]] & severe.cen[[jj]]], mYY[[jj]][last.index[[jj]]])
      cVV[jj] <- max(0, cYY.m[[jj]][d2[[jj]] & severe.cen[[jj]]], cYY[[jj]][d2[[jj]] & severe.cen[[jj]]], cYY[[jj]][last.index[[jj]]])
      mAAA[jj] <- max(abs(mYY.m[[jj]][d2[[jj]] & severe.cen[[jj]]]), abs(mYY[[jj]][d2[[jj]] & severe.cen[[jj]]]), abs(mYY[[jj]][last.index[[jj]]]))
      cAAA[jj] <- max(abs(cYY.m[[jj]][d2[[jj]] & severe.cen[[jj]]]), abs(cYY[[jj]][d2[[jj]] & severe.cen[[jj]]]), abs(cYY[[jj]][last.index[[jj]]]))
	  }
	  for (jj in 1:length(ctime)) {
      mRR[ii,jj] <- 1-((1/2)*(exp(-ch.d1[-1]+ch.d1[-1][base.locat[jj]])[cond.count[[jj]]]+
        (MKS.pops1[-1]/ctime.prob[jj])[cond.count[[jj]]]))[last.index[[jj]]]
      cRR[ii,jj] <- 1-((MKS.pops1[-1]/ctime.prob[jj])[cond.count[[jj]]])[last.index[[jj]]]
      m.abs.p <- 1-pnorm(mAAA[jj]/(mRR[ii,jj]-mRR[ii,jj]^2)^(1/2))+pnorm(mAAA[jj]*(2*mRR[ii,jj]-1)/(mRR[ii,jj]-mRR[ii,jj]^2)^(1/2))*exp(-2*mAAA[jj]^2)
      c.abs.p <- 1-pnorm(cAAA[jj]/(cRR[ii,jj]-cRR[ii,jj]^2)^(1/2))+pnorm(cAAA[jj]*(2*cRR[ii,jj]-1)/(cRR[ii,jj]-cRR[ii,jj]^2)^(1/2))*exp(-2*cAAA[jj]^2)
      MKS.abs.p.vector[ii,jj] <- ifelse(m.abs.p <= .5, 2*m.abs.p, 2*(1-m.abs.p))
      CKS.abs.p.vector[ii,jj] <- ifelse(c.abs.p <= .5, 2*c.abs.p, 2*(1-c.abs.p))
      MKS.p.vector[ii,jj] <- 1-pnorm(mVV[jj]/(mRR[ii,jj]-mRR[ii,jj]^2)^(1/2))+pnorm(mVV[jj]*(2*mRR[ii,jj]-1)/(mRR[ii,jj]-mRR[ii,jj]^2)^(1/2))*exp(-2*mVV[jj]^2)
      CKS.p.vector[ii,jj] <- 1-pnorm(cVV[jj]/(cRR[ii,jj]-cRR[ii,jj]^2)^(1/2))+pnorm(cVV[jj]*(2*cRR[ii,jj]-1)/(cRR[ii,jj]-cRR[ii,jj]^2)^(1/2))*exp(-2*cVV[jj]^2)
      MKS.abs.stat[ii,jj] <- mAAA[jj]
      CKS.abs.stat[ii,jj] <- cAAA[jj]
      MKS.stat[ii,jj] <- mVV[jj]
      CKS.stat[ii,jj] <- cVV[jj]
	  }
    
	  for (jj in 1:length(ctime)) {
      cen[ii,jj] <- 1 - mean(cen1[cond.count[[jj]]])
	  }

    consider.ctime <- ctime[ctime > median(ctime)]
    ite.ttc <- min(consider.ctime)
    repeat{
      consider.ctime <- ctime[ctime >= ite.ttc]
      ite.ttc1 <- ifelse(sum(MKS.p.vector[ii,] > alpha/length(consider.ctime)) == 0, Inf, min(ctime[MKS.p.vector[ii,] > alpha/length(consider.ctime)]))
      if (sum(MKS.p.vector[ii,] > alpha/length(consider.ctime)) == 0) {
        ttc[ii] <- Inf
        break
      } else if (ite.ttc1 == ite.ttc) {
        ttc[ii] <- ite.ttc1
        break
      } else if (ite.ttc1 != ite.ttc) {
        ite.ttc <- ite.ttc1
      }
    }
#     if (sum(MKS.p.vector[ii,] > alpha/length(ctime)) == 0) {
#       ttc[ii] <- Inf
#     } else {
#       ttc[ii] <- min(ctime[MKS.p.vector[ii,] > alpha/length(ctime)])
#     }
  }
  
  # generate empirical dist.
  for (ii in 1:emp.ssize) {
    emp.sample <- seq(0, tau, tau/sample.path)
    emp.pops <- pweibull(emp.sample, p3, p4, lower.tail = FALSE)
    ctime.prob <- pweibull(ctime, p3, p4, lower.tail = FALSE)
    emp.ctime.prob <- exp(-cumsum(d1/n1))[base.locat]
    zz <- rnorm(sample.path)
    for (jj in 1:length(ctime)) {
      seq.index <- emp.pops[-1]/ctime.prob[jj] <= 1
      aa <- (emp.pops[-1]/emp.pops[-length(emp.pops)])[seq.index]
      bb <- ((emp.pops[-1]/ctime.prob[jj])*
               sqrt(1/(emp.pops[-1]/ctime.prob[jj])-1/(emp.pops[-length(emp.pops)]/ctime.prob[jj])))[seq.index]
      sub.zz <- zz[seq.index]
      bz <- bb*sub.zz
      ag <- c(0, rep(NA, length(sub.zz)))
      for(kk in 1:length(sub.zz)) {
        ag[kk+1] <- aa[kk]*ag[kk]+bz[kk]
      }
      #plot(emp.sample, ag, type = 'l')
      MKS.abs.emp.stat[ii,jj] <- CKS.abs.emp.stat[ii,jj] <- max(abs(ag))
      MKS.emp.stat[ii,jj] <- CKS.emp.stat[ii,jj] <- max(ag)
    }
  }
  
  
  
  # transfer test statistic empirical dist. to p-value empirical dist.
  MKS.abs.emp.p.stat <- CKS.abs.emp.p.stat <- MKS.emp.p.stat <- CKS.emp.p.stat <- matrix(NA, nc = length(ctime), nr = emp.ssize)
  for (ii in 1:emp.ssize) {
    MKS.abs.emp.p.stat[ii,] <- colSums(MKS.abs.emp.stat >= matrix(MKS.abs.emp.stat[ii,], nc = length(ctime), nr = emp.ssize, byrow = TRUE))/emp.ssize
    MKS.emp.p.stat[ii,] <- colSums(MKS.emp.stat >= matrix(MKS.emp.stat[ii,], nc = length(ctime), nr = emp.ssize, byrow = TRUE))/emp.ssize
    CKS.abs.emp.p.stat[ii,] <- colSums(CKS.abs.emp.stat >= matrix(CKS.abs.emp.stat[ii,], nc = length(ctime), nr = emp.ssize, byrow = TRUE))/emp.ssize
    CKS.emp.p.stat[ii,] <- colSums(CKS.emp.stat >= matrix(CKS.emp.stat[ii,], nc = length(ctime), nr = emp.ssize, byrow = TRUE))/emp.ssize
  }
  
  
  
  # take max p-value of each time to be IUT statistic empirical dist.
  MKS.abs.emp.max.p.stat <- apply(MKS.abs.emp.p.stat, 1, max)
  MKS.emp.max.p.stat <- apply(MKS.emp.p.stat, 1, max)
  CKS.abs.emp.max.p.stat <- apply(CKS.abs.emp.p.stat, 1, max)
  CKS.emp.max.p.stat <- apply(CKS.emp.p.stat, 1, max)
  
  
  
  # take max p-value of each time from analytical p-value to be IUT statistic for each simulated data
  MKS.max.p <- apply(MKS.p.vector, 1, max)
  MKS.abs.max.p <- apply(MKS.abs.p.vector, 1, max)
  CKS.max.p <- apply(CKS.p.vector, 1, max)
  CKS.abs.max.p <- apply(CKS.abs.p.vector, 1, max)
  
  
  
  # empirical p-value of simulated data
  ttc.emp <- c()
  MKS.abs.emp.p <- CKS.abs.emp.p <- MKS.emp.p <- CKS.emp.p <- matrix(NA, nc = length(ctime), nr = sim.times)
  for (ii in 1:sim.times) {
    MKS.abs.emp.p[ii,] <- colSums(MKS.abs.emp.stat >= matrix(MKS.abs.stat[ii,], nc = length(ctime), nr = emp.ssize, byrow = TRUE))/emp.ssize
    MKS.emp.p[ii,] <- colSums(MKS.emp.stat >= matrix(MKS.stat[ii,], nc = length(ctime), nr = emp.ssize, byrow = TRUE))/emp.ssize
    CKS.abs.emp.p[ii,] <- colSums(CKS.abs.emp.stat >= matrix(CKS.abs.stat[ii,], nc = length(ctime), nr = emp.ssize, byrow = TRUE))/emp.ssize
    CKS.emp.p[ii,] <- colSums(CKS.emp.stat >= matrix(CKS.stat[ii,], nc = length(ctime), nr = emp.ssize, byrow = TRUE))/emp.ssize
    if (sum(MKS.emp.p[ii,] > alpha/length(ctime)) == 0) {
      ttc.emp[ii] <- Inf
    } else {
      ttc.emp[ii] <- min(ctime[MKS.emp.p[ii,] > alpha/length(ctime)])
    }
  }
  
  
  # take max p-value of each time from empirical p-value to be IUT statistic for each simulated data
  MKS.abs.emp.max.p <- apply(MKS.abs.emp.p, 1, max)
  MKS.emp.max.p <- apply(MKS.emp.p, 1, max)
  CKS.abs.emp.max.p <- apply(CKS.abs.emp.p, 1, max)
  CKS.emp.max.p <- apply(CKS.emp.p, 1, max)


  
  # critical value
  Maemp.critical.value <- quantile(MKS.abs.emp.max.p.stat, alpha)
  Memp.critical.value <- quantile(MKS.emp.max.p.stat, alpha)
  Caemp.critical.value <- quantile(CKS.abs.emp.max.p.stat, alpha)
  Cemp.critical.value <- quantile(CKS.emp.max.p.stat, alpha)
  
  
  
  # output
  cat('Event time from Weibull with shape = ', p1, ', scale = ', p2, '\n', sep = '')
  cat('Censored time from Weibull with shape = ', cp1, ', scale = ', cp2, '\n', sep = '')
  cat('Null Weibull with shape = ', p3, ', scale = ', p4, '\n', sep = '')
  cat('Conditional on time', ctime, '\n', sep = ' ')
  cat('Conditional on time quantile', colMeans(matrix(ctime, nc = length(ctime), nr = sample.path, byrow = TRUE) >= seq(0, tau, tau/(sample.path-1))), '\n', sep = ' ')
  cat('tau = ', tau, '\n', sep = '')
  cat('last observed time = ', max(sort.obs1), '\n', sep = '')
  cat('Censoring rate =', round(colMeans(cen), 3), '\n', sep = ' ')
  cat('MKS R =', round(colMeans(mRR), 3), '\n', sep = ' ')
  cat('CKS R =', round(colMeans(cRR), 3), '\n', sep = ' ')
  ctime.m <- matrix(ctime, nc = length(ctime), nr = sim.times, byrow = TRUE)
  ttc.m <- matrix(ttc, nc = length(ctime), nr = sim.times, byrow = FALSE)
  MKS.s.level <- matrix(alpha/rowSums(ctime.m >= ttc.m), nc = length(ctime), nr = sim.times, byrow = FALSE)
  print(
    matrix(c(round(colSums(MKS.abs.p.vector <= alpha)/sim.times, 3),
             round(colSums(MKS.abs.emp.p <= alpha)/sim.times, 3),
             round(colSums(MKS.p.vector <= alpha)/sim.times, 3),
             round(colSums(MKS.emp.p <= alpha)/sim.times, 3)), 
           nc = length(ctime), nr = 4, byrow = TRUE, 
           dimnames = list(c(paste('analytical |Modified  KS| power', sep = ''),
                             paste('empirical  |Modified  KS| power', sep = ''),
                             paste('analytical  Modified  KS  power', sep = ''),
                             paste('empirical   Modified  KS  power', sep = '')),
                           c(paste('time', ctime)))
    )
  )
  print(
    matrix(c(round(mean(ttc[is.finite(ttc)]), 2), round(sd(ttc[is.finite(ttc)]), 2), 
             round(mean(ttc.emp[is.finite(ttc.emp)]), 2), round(sd(ttc.emp[is.finite(ttc.emp)]), 2)), 
           nc = 2, nr = 2, byrow = TRUE, 
           dimnames = list(c('analytical', 'empirical'), c('mean', 'sd'))
           )
  )
  cat('Using analytical p-value,', sum(is.infinite(ttc)), 'of', sim.times, 'simulations can not detect time to cure\n', sep = ' ')
  cat('Using empirical p-value,', sum(is.infinite(ttc.emp)), 'of', sim.times, 'simulations can not detect time to cure\n', sep = ' ')
  if (cs.plot == TRUE) {
    library(survival)
    aa <- seq(0, max(sort.obs1), 0.1)
    res <- Surv(sort.obs1, cen1)
    est <- survfit(res ~ 1, type = 'fleming-harrington')
    NA.time <- NA.surv <- list()
    PO.surv <- exp(-((ctime)/p4)^p3)
    for (ii in 1:length(ctime)) {
      NA.time[[ii]] <- est$time[c(which(est$time >= ctime[ii]) - 1, max(which(est$time >= ctime[ii])))]
      NA.surv[[ii]] <- est$surv[c(which(est$time >= ctime[ii]) - 1, max(which(est$time >= ctime[ii])))]/est$surv[max(min(which(est$time >= ctime[ii])) - 1, 1)]
    }
    par(mfrow = margin)
    for (ii in 1:length(ctime)) {
      plot(NA.time[[ii]], NA.surv[[ii]], lwd = 2, type = 'l', 
           ylim = c(0, 1), main = paste('Conditional on time ', ctime[ii], sep = ''),
           xlab = 'time', ylab = 'survival probability')
      lines(aa[aa >= ctime[ii]], (exp(-(aa/p4)^p3)/PO.surv[ii])[aa >= ctime[ii]], col = 'blue', lwd = 2)    
    }
  } else {
    par(mfrow = c(1,1))
    plot(ctime, colSums(MKS.p.vector <= alpha)/sim.times, type = 'l', lwd = 2, lty = 1, xlab = 'time', ylab = 'power', cex.lab = 1.5, ylim = c(0,1))
	lines(ctime, colSums(MKS.emp.p <= alpha)/sim.times, lwd = 2, lty = 2)
	legend('topright', legend = c('asymptotic p-value', 'empirical p-value'), lwd = 2, lty = 1:2)
	abline(h = alpha, col = 'red', lwd = 2)
  }
}
Power.IUT(ssize = 300, sim.times = 1000, emp.ssize = 1000, sample.path = 1000, alpha = 0.05, ttcure = 6, p1 = 1, p2 = 7, p3 = 10, p4 = 10, cp1 = 10, cp2 = 10, sprob = .1, ctime = seq(0, 10, .1), margin = c(5,7), cs.plot = FALSE)


==> figures/f5.R <==
rm(list=ls())
Power.IUT <- function(ssize, sim.times, emp.ssize, sample.path, alpha, ttcure, p1, p2, p3, p4, cp1, cp2, sprob, ctime, margin, cs.plot) {
  # ssize <- 250; sim.times <- 500; emp.ssize <- 500; ttcure <- 2; sample.path <- 500; alpha <- 0.05; p1 <- 2.5; p2 <- 3.5; cp1 <- 2.5; cp2 <- 3.5; p3 <- 2.5; p4 <- 5; sprob <- 0.1; ctime <- seq(0, 3, .1); margin <- c(4,5); cs.plot <- FALSE
  CKS.stat <- MKS.stat <- 
  CKS.abs.stat <- MKS.abs.stat <- 
  CKS.p.vector <- MKS.p.vector <- 
  CKS.abs.p.vector <- MKS.abs.p.vector <- 
  mRR <- cRR <- cen <- matrix(NA, nc = length(ctime), nr = sim.times)
  CKS.emp.stat <- MKS.emp.stat <- 
  CKS.abs.emp.stat <- MKS.abs.emp.stat <-
  CKS.emp.p.vector <- MKS.emp.p.vector <- 
  CKS.abs.emp.p.vector <- MKS.abs.emp.p.vector <- matrix(NA, nc = length(ctime), nr = emp.ssize)
  ttc <- c()

  
  
  # calculate time point tau
  e1 <- rweibull(100000, p1, p2)
  e2 <- rweibull(100000, p3, p4)
  e12 <- e1*(e1<e2) + e2*(e1>=e2)
  mix1 <- e1 <= ttcure
  e3 <- e12*mix1 + e2*(1-mix1)
  c1 <- rweibull(100000, cp1, cp2)
  cen1 <- e3 < c1
  wd1 <- 1 - cen1
  obs1 <- cen1*e3 + wd1*c1
  oc1 <- cbind(obs1, wd1, cen1, deparse.level = 1)
  o1 <- order(oc1[,1])
  sort.obs1 <- oc1[o1,1]
  sort.wd1 <- oc1[o1,2]
  sort.cen1 <- oc1[o1,3]
  d1 <- sort.cen1
  w1 <- sort.wd1
  n1 <- 100000 - c(0, cumsum(d1)[-length(d1)]) - c(0, cumsum(w1)[-length(d1)])
  ss <- exp(-d1/n1)
  tau <- sort.obs1[max(which(ss >= sprob))]
  
  
  
  # generate simulated data, test statistic, analytical p-value
  for (ii in 1:sim.times) {
    e1 <- rweibull(ssize, p1, p2)
    e2 <- rweibull(ssize, p3, p4)
    mix1 <- e1 <= ttcure
	e12 <- e1*(e1<e2) + e2*(e1>=e2)
    e3 <- e1*mix1 + e2*(1-mix1)
    c1 <- rweibull(ssize, cp1, cp2)
    cen1 <- e3 < c1
    wd1 <- 1 - cen1
    obs1 <- cen1*e3 + wd1*c1
    oc1 <- cbind(obs1, wd1, cen1, deparse.level = 1)
    o1 <- order(oc1[,1])
    sort.obs1 <- oc1[o1,1]
    sort.wd1 <- oc1[o1,2]
    sort.cen1 <- oc1[o1,3]
    d1 <- sort.cen1
    if (ctime[length(ctime)] >= sort.obs1[length(sort.obs1)]) {
      ind <- ctime < sort.obs1[length(sort.obs1)]
      ctime.beyond <- ctime[ctime >= sort.obs1[length(sort.obs1)]]
      ctime[ctime >= sort.obs1[length(sort.obs1)]] <- ctime[ind][length(ctime[ind])]
      cat('Warning: last observed time', sort.obs1[length(sort.obs1)], '\n', sep = ' ')
      cat('using', ctime[ind][length(ctime[ind])], 'for testing time', ctime.beyond, '\n', sep = ' ')
    }
    cond.count <- d2 <- list()
    base.locat <- rep(NA, length(ctime))
    for (jj in 1:length(ctime)) {
      cond.count[[jj]] <- c(sum(ctime[jj] >= sort.obs1), which(sort.obs1 > ctime[jj]))
      base.locat[jj] <- max(1, min(cond.count[[jj]]))
      d2[[jj]] <- d1[cond.count[[jj]]]
    }
    w1 <- sort.wd1
    n1 <- ssize - c(0, cumsum(d1)[-length(d1)]) - c(0, cumsum(w1)[-length(d1)])
    ch.d1 <- c(0, cumsum(d1/n1))
    ch.w1 <- c(0, cumsum(w1/n1))
    MKS.pops1 <- c(1, pweibull(sort.obs1, p3, p4 , lower.tail = FALSE))
    AA <- c(0, cumsum(exp(-ch.w1[-length(ch.w1)]/2)*log(MKS.pops1[-length(MKS.pops1)]/MKS.pops1[-1])))
    BB <- c(0, cumsum(exp(-ch.w1[-length(ch.w1)]/2)*d1/n1))
    Haz_t_minus <- BB[-length(BB)] - AA[-1]
	  ctime.prob <- pweibull(ctime, p3, p4, lower.tail = FALSE)
    emp.ctime.prob <- exp(-cumsum(d1/n1))[base.locat]
	  mYY.m <- cYY.m <- mpops1 <- cpops1 <- m.const_t_minus <- c.const_t_minus <- YY_t_minus <- list()
	  for (jj in 1:length(ctime)) {
      YY_t_minus[[jj]] <- (Haz_t_minus - Haz_t_minus[base.locat[jj]])[cond.count[[jj]]]
      cpops1[[jj]] <- (MKS.pops1[-1]/ctime.prob[jj])[cond.count[[jj]]]
      if (cpops1[[jj]][1] <= 1) {
        cpops1[[jj]][1] <- cpops1[[jj]][1]
      } else if (cpops1[[jj]][1] > 1) {
        cpops1[[jj]][1] <- 1
      }
      mpops1[[jj]] <- exp(-ch.d1[-length(ch.d1)]+ch.d1[-length(ch.d1)][base.locat[jj]])[cond.count[[jj]]]
      m.const_t_minus[[jj]] <- (1/2)*sqrt(ssize*emp.ctime.prob[jj])*(mpops1[[jj]]+cpops1[[jj]])
      mYY.m[[jj]] <- m.const_t_minus[[jj]]*YY_t_minus[[jj]]
      c.const_t_minus[[jj]] <- sqrt(ssize*emp.ctime.prob[jj])*cpops1[[jj]]
      cYY.m[[jj]] <- c.const_t_minus[[jj]]*YY_t_minus[[jj]]
	  }
    Haz <- (BB - AA)[-1]
	  mYY <- cYY <- mpops1 <- cpops1 <- m.const_t <- c.const_t <- YY_t <- list()
	  for (jj in 1:length(ctime)) {
      YY_t[[jj]] <- (Haz - Haz[base.locat[jj]])[cond.count[[jj]]]
      cpops1[[jj]] <- (MKS.pops1[-1]/ctime.prob[jj])[cond.count[[jj]]]
      if (cpops1[[jj]][1] <= 1) {
        cpops1[[jj]][1] <- cpops1[[jj]][1]
      } else if (cpops1[[jj]][1] > 1) {
        cpops1[[jj]][1] <- 1
      }
      mpops1[[jj]] <- exp(-ch.d1[-1]+ch.d1[-1][base.locat[jj]])[cond.count[[jj]]]
      m.const_t[[jj]] <- (1/2)*sqrt(ssize*emp.ctime.prob[jj])*(mpops1[[jj]]+cpops1[[jj]])
      mYY[[jj]] <- m.const_t[[jj]]*YY_t[[jj]]
      c.const_t[[jj]] <- sqrt(ssize*emp.ctime.prob[jj])*cpops1[[jj]]
      cYY[[jj]] <- c.const_t[[jj]]*YY_t[[jj]]
    }
	  severe.cen <- last.index <- list()
	  for (jj in 1:length(ctime)) {
      severe.cen[[jj]] <- sort.obs1[cond.count[[jj]]] <= tau
      last.index[[jj]] <- max(which(sort.obs1[cond.count[[jj]]] <= tau))
	  }
	  mVV <- cVV <- mAAA <- cAAA <- rep(NA, length(ctime))
	  for (jj in 1:length(ctime)) {
      mVV[jj] <- max(0, mYY.m[[jj]][d2[[jj]] & severe.cen[[jj]]], mYY[[jj]][d2[[jj]] & severe.cen[[jj]]], mYY[[jj]][last.index[[jj]]])
      cVV[jj] <- max(0, cYY.m[[jj]][d2[[jj]] & severe.cen[[jj]]], cYY[[jj]][d2[[jj]] & severe.cen[[jj]]], cYY[[jj]][last.index[[jj]]])
      mAAA[jj] <- max(abs(mYY.m[[jj]][d2[[jj]] & severe.cen[[jj]]]), abs(mYY[[jj]][d2[[jj]] & severe.cen[[jj]]]), abs(mYY[[jj]][last.index[[jj]]]))
      cAAA[jj] <- max(abs(cYY.m[[jj]][d2[[jj]] & severe.cen[[jj]]]), abs(cYY[[jj]][d2[[jj]] & severe.cen[[jj]]]), abs(cYY[[jj]][last.index[[jj]]]))
	  }
	  for (jj in 1:length(ctime)) {
      mRR[ii,jj] <- 1-((1/2)*(exp(-ch.d1[-1]+ch.d1[-1][base.locat[jj]])[cond.count[[jj]]]+
        (MKS.pops1[-1]/ctime.prob[jj])[cond.count[[jj]]]))[last.index[[jj]]]
      cRR[ii,jj] <- 1-((MKS.pops1[-1]/ctime.prob[jj])[cond.count[[jj]]])[last.index[[jj]]]
      m.abs.p <- 1-pnorm(mAAA[jj]/(mRR[ii,jj]-mRR[ii,jj]^2)^(1/2))+pnorm(mAAA[jj]*(2*mRR[ii,jj]-1)/(mRR[ii,jj]-mRR[ii,jj]^2)^(1/2))*exp(-2*mAAA[jj]^2)
      c.abs.p <- 1-pnorm(cAAA[jj]/(cRR[ii,jj]-cRR[ii,jj]^2)^(1/2))+pnorm(cAAA[jj]*(2*cRR[ii,jj]-1)/(cRR[ii,jj]-cRR[ii,jj]^2)^(1/2))*exp(-2*cAAA[jj]^2)
      MKS.abs.p.vector[ii,jj] <- ifelse(m.abs.p <= .5, 2*m.abs.p, 2*(1-m.abs.p))
      CKS.abs.p.vector[ii,jj] <- ifelse(c.abs.p <= .5, 2*c.abs.p, 2*(1-c.abs.p))
      MKS.p.vector[ii,jj] <- 1-pnorm(mVV[jj]/(mRR[ii,jj]-mRR[ii,jj]^2)^(1/2))+pnorm(mVV[jj]*(2*mRR[ii,jj]-1)/(mRR[ii,jj]-mRR[ii,jj]^2)^(1/2))*exp(-2*mVV[jj]^2)
      CKS.p.vector[ii,jj] <- 1-pnorm(cVV[jj]/(cRR[ii,jj]-cRR[ii,jj]^2)^(1/2))+pnorm(cVV[jj]*(2*cRR[ii,jj]-1)/(cRR[ii,jj]-cRR[ii,jj]^2)^(1/2))*exp(-2*cVV[jj]^2)
      MKS.abs.stat[ii,jj] <- mAAA[jj]
      CKS.abs.stat[ii,jj] <- cAAA[jj]
      MKS.stat[ii,jj] <- mVV[jj]
      CKS.stat[ii,jj] <- cVV[jj]
	  }
    
	  for (jj in 1:length(ctime)) {
      cen[ii,jj] <- 1 - mean(cen1[cond.count[[jj]]])
	  }

    consider.ctime <- ctime[ctime > median(ctime)]
    ite.ttc <- min(consider.ctime)
    repeat{
      consider.ctime <- ctime[ctime >= ite.ttc]
      ite.ttc1 <- ifelse(sum(MKS.p.vector[ii,] > alpha/length(consider.ctime)) == 0, Inf, min(ctime[MKS.p.vector[ii,] > alpha/length(consider.ctime)]))
      if (sum(MKS.p.vector[ii,] > alpha/length(consider.ctime)) == 0) {
        ttc[ii] <- Inf
        break
      } else if (ite.ttc1 == ite.ttc) {
        ttc[ii] <- ite.ttc1
        break
      } else if (ite.ttc1 != ite.ttc) {
        ite.ttc <- ite.ttc1
      }
    }
#     if (sum(MKS.p.vector[ii,] > alpha/length(ctime)) == 0) {
#       ttc[ii] <- Inf
#     } else {
#       ttc[ii] <- min(ctime[MKS.p.vector[ii,] > alpha/length(ctime)])
#     }
  }
  
  # generate empirical dist.
  for (ii in 1:emp.ssize) {
    emp.sample <- seq(0, tau, tau/sample.path)
    emp.pops <- pweibull(emp.sample, p3, p4, lower.tail = FALSE)
    ctime.prob <- pweibull(ctime, p3, p4, lower.tail = FALSE)
    emp.ctime.prob <- exp(-cumsum(d1/n1))[base.locat]
    zz <- rnorm(sample.path)
    for (jj in 1:length(ctime)) {
      seq.index <- emp.pops[-1]/ctime.prob[jj] <= 1
      aa <- (emp.pops[-1]/emp.pops[-length(emp.pops)])[seq.index]
      bb <- ((emp.pops[-1]/ctime.prob[jj])*
               sqrt(1/(emp.pops[-1]/ctime.prob[jj])-1/(emp.pops[-length(emp.pops)]/ctime.prob[jj])))[seq.index]
      sub.zz <- zz[seq.index]
      bz <- bb*sub.zz
      ag <- c(0, rep(NA, length(sub.zz)))
      for(kk in 1:length(sub.zz)) {
        ag[kk+1] <- aa[kk]*ag[kk]+bz[kk]
      }
      #plot(emp.sample, ag, type = 'l')
      MKS.abs.emp.stat[ii,jj] <- CKS.abs.emp.stat[ii,jj] <- max(abs(ag))
      MKS.emp.stat[ii,jj] <- CKS.emp.stat[ii,jj] <- max(ag)
    }
  }
  
  
  
  # transfer test statistic empirical dist. to p-value empirical dist.
  MKS.abs.emp.p.stat <- CKS.abs.emp.p.stat <- MKS.emp.p.stat <- CKS.emp.p.stat <- matrix(NA, nc = length(ctime), nr = emp.ssize)
  for (ii in 1:emp.ssize) {
    MKS.abs.emp.p.stat[ii,] <- colSums(MKS.abs.emp.stat >= matrix(MKS.abs.emp.stat[ii,], nc = length(ctime), nr = emp.ssize, byrow = TRUE))/emp.ssize
    MKS.emp.p.stat[ii,] <- colSums(MKS.emp.stat >= matrix(MKS.emp.stat[ii,], nc = length(ctime), nr = emp.ssize, byrow = TRUE))/emp.ssize
    CKS.abs.emp.p.stat[ii,] <- colSums(CKS.abs.emp.stat >= matrix(CKS.abs.emp.stat[ii,], nc = length(ctime), nr = emp.ssize, byrow = TRUE))/emp.ssize
    CKS.emp.p.stat[ii,] <- colSums(CKS.emp.stat >= matrix(CKS.emp.stat[ii,], nc = length(ctime), nr = emp.ssize, byrow = TRUE))/emp.ssize
  }
  
  
  
  # take max p-value of each time to be IUT statistic empirical dist.
  MKS.abs.emp.max.p.stat <- apply(MKS.abs.emp.p.stat, 1, max)
  MKS.emp.max.p.stat <- apply(MKS.emp.p.stat, 1, max)
  CKS.abs.emp.max.p.stat <- apply(CKS.abs.emp.p.stat, 1, max)
  CKS.emp.max.p.stat <- apply(CKS.emp.p.stat, 1, max)
  
  
  
  # take max p-value of each time from analytical p-value to be IUT statistic for each simulated data
  MKS.max.p <- apply(MKS.p.vector, 1, max)
  MKS.abs.max.p <- apply(MKS.abs.p.vector, 1, max)
  CKS.max.p <- apply(CKS.p.vector, 1, max)
  CKS.abs.max.p <- apply(CKS.abs.p.vector, 1, max)
  
  
  
  # empirical p-value of simulated data
  ttc.emp <- c()
  MKS.abs.emp.p <- CKS.abs.emp.p <- MKS.emp.p <- CKS.emp.p <- matrix(NA, nc = length(ctime), nr = sim.times)
  for (ii in 1:sim.times) {
    MKS.abs.emp.p[ii,] <- colSums(MKS.abs.emp.stat >= matrix(MKS.abs.stat[ii,], nc = length(ctime), nr = emp.ssize, byrow = TRUE))/emp.ssize
    MKS.emp.p[ii,] <- colSums(MKS.emp.stat >= matrix(MKS.stat[ii,], nc = length(ctime), nr = emp.ssize, byrow = TRUE))/emp.ssize
    CKS.abs.emp.p[ii,] <- colSums(CKS.abs.emp.stat >= matrix(CKS.abs.stat[ii,], nc = length(ctime), nr = emp.ssize, byrow = TRUE))/emp.ssize
    CKS.emp.p[ii,] <- colSums(CKS.emp.stat >= matrix(CKS.stat[ii,], nc = length(ctime), nr = emp.ssize, byrow = TRUE))/emp.ssize
    if (sum(MKS.emp.p[ii,] > alpha/length(ctime)) == 0) {
      ttc.emp[ii] <- Inf
    } else {
      ttc.emp[ii] <- min(ctime[MKS.emp.p[ii,] > alpha/length(ctime)])
    }
  }
  
  
  # take max p-value of each time from empirical p-value to be IUT statistic for each simulated data
  MKS.abs.emp.max.p <- apply(MKS.abs.emp.p, 1, max)
  MKS.emp.max.p <- apply(MKS.emp.p, 1, max)
  CKS.abs.emp.max.p <- apply(CKS.abs.emp.p, 1, max)
  CKS.emp.max.p <- apply(CKS.emp.p, 1, max)


  
  # critical value
  Maemp.critical.value <- quantile(MKS.abs.emp.max.p.stat, alpha)
  Memp.critical.value <- quantile(MKS.emp.max.p.stat, alpha)
  Caemp.critical.value <- quantile(CKS.abs.emp.max.p.stat, alpha)
  Cemp.critical.value <- quantile(CKS.emp.max.p.stat, alpha)
  
  
  
  # output
  cat('Event time from Weibull with shape = ', p1, ', scale = ', p2, '\n', sep = '')
  cat('Censored time from Weibull with shape = ', cp1, ', scale = ', cp2, '\n', sep = '')
  cat('Null Weibull with shape = ', p3, ', scale = ', p4, '\n', sep = '')
  cat('Conditional on time', ctime, '\n', sep = ' ')
  cat('Conditional on time quantile', colMeans(matrix(ctime, nc = length(ctime), nr = sample.path, byrow = TRUE) >= seq(0, tau, tau/(sample.path-1))), '\n', sep = ' ')
  cat('tau = ', tau, '\n', sep = '')
  cat('last observed time = ', max(sort.obs1), '\n', sep = '')
  cat('Censoring rate =', round(colMeans(cen), 3), '\n', sep = ' ')
  cat('MKS R =', round(colMeans(mRR), 3), '\n', sep = ' ')
  cat('CKS R =', round(colMeans(cRR), 3), '\n', sep = ' ')
  ctime.m <- matrix(ctime, nc = length(ctime), nr = sim.times, byrow = TRUE)
  ttc.m <- matrix(ttc, nc = length(ctime), nr = sim.times, byrow = FALSE)
  MKS.s.level <- matrix(alpha/rowSums(ctime.m >= ttc.m), nc = length(ctime), nr = sim.times, byrow = FALSE)
  print(
    matrix(c(round(colSums(MKS.abs.p.vector <= alpha)/sim.times, 3),
             round(colSums(MKS.abs.emp.p <= alpha)/sim.times, 3),
             round(colSums(MKS.p.vector <= alpha)/sim.times, 3),
             round(colSums(MKS.emp.p <= alpha)/sim.times, 3)), 
           nc = length(ctime), nr = 4, byrow = TRUE, 
           dimnames = list(c(paste('analytical |Modified  KS| power', sep = ''),
                             paste('empirical  |Modified  KS| power', sep = ''),
                             paste('analytical  Modified  KS  power', sep = ''),
                             paste('empirical   Modified  KS  power', sep = '')),
                           c(paste('time', ctime)))
    )
  )
  print(
    matrix(c(round(mean(ttc[is.finite(ttc)]), 2), round(sd(ttc[is.finite(ttc)]), 2), 
             round(mean(ttc.emp[is.finite(ttc.emp)]), 2), round(sd(ttc.emp[is.finite(ttc.emp)]), 2)), 
           nc = 2, nr = 2, byrow = TRUE, 
           dimnames = list(c('analytical', 'empirical'), c('mean', 'sd'))
           )
  )
  cat('Using analytical p-value,', sum(is.infinite(ttc)), 'of', sim.times, 'simulations can not detect time to cure\n', sep = ' ')
  cat('Using empirical p-value,', sum(is.infinite(ttc.emp)), 'of', sim.times, 'simulations can not detect time to cure\n', sep = ' ')
  if (cs.plot == TRUE) {
    library(survival)
    aa <- seq(0, max(sort.obs1), 0.1)
    res <- Surv(sort.obs1, cen1)
    est <- survfit(res ~ 1, type = 'fleming-harrington')
    NA.time <- NA.surv <- list()
    PO.surv <- exp(-((ctime)/p4)^p3)
    for (ii in 1:length(ctime)) {
      NA.time[[ii]] <- est$time[c(which(est$time >= ctime[ii]) - 1, max(which(est$time >= ctime[ii])))]
      NA.surv[[ii]] <- est$surv[c(which(est$time >= ctime[ii]) - 1, max(which(est$time >= ctime[ii])))]/est$surv[max(min(which(est$time >= ctime[ii])) - 1, 1)]
    }
    par(mfrow = margin)
    for (ii in 1:length(ctime)) {
      plot(NA.time[[ii]], NA.surv[[ii]], lwd = 2, type = 'l', 
           ylim = c(0, 1), main = paste('Conditional on time ', ctime[ii], sep = ''),
           xlab = 'time', ylab = 'survival probability')
      lines(aa[aa >= ctime[ii]], (exp(-(aa/p4)^p3)/PO.surv[ii])[aa >= ctime[ii]], col = 'blue', lwd = 2)    
    }
  } else {
    par(mfrow = c(1,1))
    plot(ctime, colSums(MKS.p.vector <= alpha)/sim.times, type = 'l', lwd = 2, lty = 1, xlab = 'time', ylab = 'power', cex.lab = 1.5, ylim = c(0,1))
	lines(ctime, colSums(MKS.emp.p <= alpha)/sim.times, lwd = 2, lty = 2)
	legend('topright', legend = c('asymptotic p-value', 'empirical p-value'), lwd = 2, lty = 1:2)
	abline(h = alpha, col = 'red', lwd = 2)
	lines(ctime, colSums(MKS.emp.p <= alpha)/sim.times, lwd = 2, lty = 2)
	lines(ctime, colSums(MKS.p.vector <= alpha)/sim.times, lwd = 2, lty = 1)
  }
}
Power.IUT(ssize = 300, sim.times = 1000, emp.ssize = 1000, sample.path = 1000, alpha = 0.05, ttcure = 0, p1 = 10, p2 = 10, p3 = 10, p4 = 10, cp1 = 10, cp2 = 10, sprob = .1, ctime = seq(0, 10, .1), margin = c(5,7), cs.plot = FALSE)


==> figures/f7.R <==
rm(list=ls())
library(survival)
location <- 'lab'
if (location == 'lab') {
  path <- 'C:/Users/garrrrick'
} else if (location == 'mac') {
  path <- '/Users/garrrick'
}
mainDir <- paste0(path, '/Dropbox/Cure_Model/paper/151201_conditional_survival/paper/figures/')
rs <- read.csv('C:/Users/garrrrick/Dropbox/Cure_Model/paper/151201_conditional_survival/paper/ctm_rs_d93104_f105.csv')
ctmp <- read.csv('C:/Users/garrrrick/Dropbox/Cure_Model/paper/151201_conditional_survival/paper/NBD_curetime_nocovariate_para.csv')
dat <- read.csv(paste0(path, '/Dropbox/Cure_Model/data_analysis/171220/d93104_f105_190625.csv'))
pop <- read.csv(paste0(path, '/Dropbox/Cure_Model/data_analysis/popmort.csv'))
mces <- read.csv(paste0(path, '/Dropbox/Cure_Model/data_analysis/190717/esmc.csv'), col.names = c('site', 'tt', 'es'), header = FALSE)
head(rs)
casite <- dat$site
site_name <- levels(casite)
levels(casite) <- c(site_name, 'Colorectum')
casite[casite == 'Colon' | casite == 'Rectum'] <- 'Colorectum'

################################################################
##### Observed survival from Kaplan-Meier estimation START #####
################################################################

KMOS <- function(site = 'Colorectum') {
  site_obs <- dat$dt[casite == site]
  site_status <- dat$status[casite == site]
  sort_obs <- sort(site_obs)
  sort_status <- site_status[order(site_obs)]
  count_sort_obs <- table(sort_obs, sort_status)
  unique_sort_obs <- as.numeric(row.names(count_sort_obs))
  sort_censoring <- as.numeric(count_sort_obs[,1])
  sort_case <- as.numeric(count_sort_obs[,2])
  risk_set <- length(site_obs)
  interval_surv <- 1
  d <- 0
  for (i in 1:length(unique_sort_obs)) {
    risk_set <- risk_set - d - sort_censoring[i]
    d <- sort_case[i]
    interval_surv <- c(interval_surv, 1-d/risk_set)
  }
  cum_surv <- cumprod(interval_surv)
  unique_sort_obs_adj <- c(0, unique_sort_obs)
  out <- data.frame(obs = unique_sort_obs_adj[sort_case != 0], surv = cum_surv[sort_case != 0])
  return(out)
}


##############################################################
##### Observed survival from Kaplan-Meier estimation END #####
##############################################################

fsize <- 450
si <- levels(rs$site)
csite <- 'Colorectum'
ft <- c(0, rs$tt[rs$site == csite])
site_t_os <- KMOS(csite)
os <- site_t_os$surv
os_t <- site_t_os$obs
os_t_adj <- c(os_t, os_t[length(os_t)]+.1)
plot_os_time <- c(os_t_adj[1], rep(os_t_adj[-c(1, length(os_t_adj))], each = 2), os_t_adj[length(os_t_adj)])
plot_os <- rep(os, each = 2)
es <- mces$es[mces$site == csite]
es_t <- mces$tt[mces$site == csite]
es_t_adj <- c(es_t, es_t[length(es_t)]+.1)
plot_es_time <- c(es_t_adj[1], rep(es_t_adj[-c(1, length(es_t_adj))], each = 2), es_t_adj[length(es_t_adj)])
plot_es <- rep(es, each = 2)
png(file = paste0(mainDir, 'f7_1a.png'), height = fsize, width = fsize)
  plot(plot_os_time, plot_os, lwd = 3, type = 'l',
       xlim = c(0,13), ylim = c(0, 1), cex.lab = 2,
       xlab = 'year(s)', ylab = 'survival probability')
  lines(plot_es_time, plot_es, col = 'black', lwd = 3, lty = 2)
  legend('bottomright', legend = c(expression(paste(italic(S)[T], "(", italic(t), "|", 0, ")")), 
                                   expression(paste(italic(S)[O], "(", italic(t), "|", 0, ")"))), lty = c(1, 2), lwd = 3, cex = 2)
dev.off()
  




cond.count <- list()
ctime <- c(1, 3, 5, 7, 10)
base.locat <- rep(NA, length(ctime))
for (jj in 1:length(ctime)) {
  cond.count[[jj]] <- which(ft >= ctime[jj])
  base.locat[jj] <- min(cond.count[[jj]])
}
ctime.prob <- es[base.locat]
PO.surv <- ctime.prob
ctime.oprob <- os[base.locat]
OO.surv <- ctime.oprob





if (min(os_t_adj[os_t_adj >= ctime[1]]) != ctime[1]) {
  cos_t_adj1 <- c(ctime[1], os_t_adj[os_t_adj >= ctime[1]])
} else {
  cos_t_adj1 <- os_t_adj[os_t_adj >= ctime[1]]
  cos_t_adj1[1] <- ctime[1]
}
cos1 <- os[os_t >= max(os_t[os_t <= ctime[1]])]/os[os_t == max(os_t[os_t <= ctime[1]])]
plot_cos1_time <- c(cos_t_adj1[1], rep(cos_t_adj1[-c(1, length(cos_t_adj1))], each = 2), cos_t_adj1[length(cos_t_adj1)])
plot_cos1 <- rep(cos1, each = 2)
if (min(es_t_adj[es_t_adj >= ctime[1]]) != ctime[1]) {
  ces_t_adj1 <- c(ctime[1], es_t_adj[es_t_adj >= ctime[1]])
} else {
  ces_t_adj1 <- es_t_adj[es_t_adj >= ctime[1]]
  ces_t_adj1[1] <- ctime[1]
}
ces1 <- es[es_t >= max(es_t[es_t <= ctime[1]])]/es[es_t == max(es_t[es_t <= ctime[1]])]
plot_ces1_time <- c(ces_t_adj1[1], rep(ces_t_adj1[-c(1, length(ces_t_adj1))], each = 2), ces_t_adj1[length(ces_t_adj1)])
plot_ces1 <- rep(ces1, each = 2)
png(file = paste0(mainDir, 'f7_1b.png'), height = fsize, width = fsize)
  plot(plot_cos1_time, plot_cos1, lwd = 3, type = 'l',
       xlim = c(0,13), ylim = c(0, 1), cex.lab = 2,
       xlab = 'year(s)', ylab = 'survival probability')
  lines(plot_ces1_time, plot_ces1, col = 'black', lwd = 3, lty = 2)
  legend('bottomright', legend = c(expression(paste(italic(S)[T], "(", italic(t), "|", 1, ")")), 
                              expression(paste(italic(S)[O], "(", italic(t), "|", 1, ")"))), lty = c(1, 2), lwd = 3, cex = 2)
dev.off()





if (min(os_t_adj[os_t_adj >= ctime[2]]) != ctime[2]) {
  cos_t_adj2 <- c(ctime[2], os_t_adj[os_t_adj >= ctime[2]])
} else {
  cos_t_adj2 <- os_t_adj[os_t_adj >= ctime[2]]
  cos_t_adj2[1] <- ctime[2]
}
cos2 <- os[os_t >= max(os_t[os_t <= ctime[2]])]/os[os_t == max(os_t[os_t <= ctime[2]])]
plot_cos2_time <- c(cos_t_adj2[1], rep(cos_t_adj2[-c(1, length(cos_t_adj2))], each = 2), cos_t_adj2[length(cos_t_adj2)])
plot_cos2 <- rep(cos2, each = 2)
if (min(es_t_adj[es_t_adj >= ctime[2]]) != ctime[2]) {
  ces_t_adj2 <- c(ctime[2], es_t_adj[es_t_adj >= ctime[2]])
} else {
  ces_t_adj2 <- es_t_adj[es_t_adj >= ctime[2]]
  ces_t_adj2[1] <- ctime[2]
}
ces2 <- es[es_t >= max(es_t[es_t <= ctime[2]])]/es[es_t == max(es_t[es_t <= ctime[2]])]
plot_ces2_time <- c(ces_t_adj2[1], rep(ces_t_adj2[-c(1, length(ces_t_adj2))], each = 2), ces_t_adj2[length(ces_t_adj2)])
plot_ces2 <- rep(ces2, each = 2)
png(file = paste0(mainDir, 'f7_1c.png'), height = fsize, width = fsize)
plot(plot_cos2_time, plot_cos2, lwd = 3, type = 'l',
     xlim = c(0,13), ylim = c(0, 1), cex.lab = 2,
     xlab = 'year(s)', ylab = 'survival probability')
lines(plot_ces2_time, plot_ces2, col = 'black', lwd = 3, lty = 2)
legend('bottomright', legend = c(expression(paste(italic(S)[T], "(", italic(t), "|", 3, ")")), 
                                 expression(paste(italic(S)[O], "(", italic(t), "|", 3, ")"))), lty = c(1, 2), lwd = 3, cex = 2)
dev.off()





if (min(os_t_adj[os_t_adj >= ctime[3]]) != ctime[3]) {
  cos_t_adj3 <- c(ctime[3], os_t_adj[os_t_adj >= ctime[3]])
} else {
  cos_t_adj3 <- os_t_adj[os_t_adj >= ctime[3]]
  cos_t_adj3[1] <- ctime[3]
}
cos3 <- os[os_t >= max(os_t[os_t <= ctime[3]])]/os[os_t == max(os_t[os_t <= ctime[3]])]
plot_cos3_time <- c(cos_t_adj3[1], rep(cos_t_adj3[-c(1, length(cos_t_adj3))], each = 2), cos_t_adj3[length(cos_t_adj3)])
plot_cos3 <- rep(cos3, each = 2)
if (min(es_t_adj[es_t_adj >= ctime[3]]) != ctime[3]) {
  ces_t_adj3 <- c(ctime[3], es_t_adj[es_t_adj >= ctime[3]])
} else {
  ces_t_adj3 <- es_t_adj[es_t_adj >= ctime[3]]
  ces_t_adj3[1] <- ctime[3]
}
ces3 <- es[es_t >= max(es_t[es_t <= ctime[3]])]/es[es_t == max(es_t[es_t <= ctime[3]])]
plot_ces3_time <- c(ces_t_adj3[1], rep(ces_t_adj3[-c(1, length(ces_t_adj3))], each = 2), ces_t_adj3[length(ces_t_adj3)])
plot_ces3 <- rep(ces3, each = 2)
png(file = paste0(mainDir, 'f7_1d.png'), height = fsize, width = fsize)
plot(plot_cos3_time, plot_cos3, lwd = 3, type = 'l',
     xlim = c(0,13), ylim = c(0, 1), cex.lab = 2,
     xlab = 'year(s)', ylab = 'survival probability')
lines(plot_ces3_time, plot_ces3, col = 'black', lwd = 3, lty = 2)
legend('bottomright', legend = c(expression(paste(italic(S)[T], "(", italic(t), "|", 5, ")")), 
                                 expression(paste(italic(S)[O], "(", italic(t), "|", 5, ")"))), lty = c(1, 2), lwd = 3, cex = 2)
dev.off()





if (min(os_t_adj[os_t_adj >= ctime[4]]) != ctime[4]) {
  cos_t_adj4 <- c(ctime[4], os_t_adj[os_t_adj >= ctime[4]])
} else {
  cos_t_adj4 <- os_t_adj[os_t_adj >= ctime[4]]
  cos_t_adj4[1] <- ctime[4]
}
cos4 <- os[os_t >= max(os_t[os_t <= ctime[4]])]/os[os_t == max(os_t[os_t <= ctime[4]])]
plot_cos4_time <- c(cos_t_adj4[1], rep(cos_t_adj4[-c(1, length(cos_t_adj4))], each = 2), cos_t_adj4[length(cos_t_adj4)])
plot_cos4 <- rep(cos4, each = 2)
if (min(es_t_adj[es_t_adj >= ctime[4]]) != ctime[4]) {
  ces_t_adj4 <- c(ctime[4], es_t_adj[es_t_adj >= ctime[4]])
} else {
  ces_t_adj4 <- es_t_adj[es_t_adj >= ctime[4]]
  ces_t_adj4[1] <- ctime[4]
}
ces4 <- es[es_t >= max(es_t[es_t <= ctime[4]])]/es[es_t == max(es_t[es_t <= ctime[4]])]
plot_ces4_time <- c(ces_t_adj4[1], rep(ces_t_adj4[-c(1, length(ces_t_adj4))], each = 2), ces_t_adj4[length(ces_t_adj4)])
plot_ces4 <- rep(ces4, each = 2)
png(file = paste0(mainDir, 'f7_1e.png'), height = fsize, width = fsize)
plot(plot_cos4_time, plot_cos4, lwd = 3, type = 'l',
     xlim = c(0,13), ylim = c(0, 1), cex.lab = 2,
     xlab = 'year(s)', ylab = 'survival probability')
lines(plot_ces4_time, plot_ces4, col = 'black', lwd = 3, lty = 2)
legend('bottomright', legend = c(expression(paste(italic(S)[T], "(", italic(t), "|", 7, ")")), 
                                 expression(paste(italic(S)[O], "(", italic(t), "|", 7, ")"))), lty = c(1, 2), lwd = 3, cex = 2)
dev.off()

if (min(os_t_adj[os_t_adj >= ctime[5]]) != ctime[5]) {
  cos_t_adj5 <- c(ctime[5], os_t_adj[os_t_adj >= ctime[5]])
} else {
  cos_t_adj5 <- os_t_adj[os_t_adj >= ctime[5]]
  cos_t_adj5[1] <- ctime[5]
}
cos5 <- os[os_t >= max(os_t[os_t <= ctime[5]])]/os[os_t == max(os_t[os_t <= ctime[5]])]
plot_cos5_time <- c(cos_t_adj5[1], rep(cos_t_adj5[-c(1, length(cos_t_adj5))], each = 2), cos_t_adj5[length(cos_t_adj5)])
plot_cos5 <- rep(cos5, each = 2)
if (min(es_t_adj[es_t_adj >= ctime[5]]) != ctime[5]) {
  ces_t_adj5 <- c(ctime[5], es_t_adj[es_t_adj >= ctime[5]])
} else {
  ces_t_adj5 <- es_t_adj[es_t_adj >= ctime[5]]
  ces_t_adj5[1] <- ctime[5]
}
ces5 <- es[es_t >= max(es_t[es_t <= ctime[5]])]/es[es_t == max(es_t[es_t <= ctime[5]])]
plot_ces5_time <- c(ces_t_adj5[1], rep(ces_t_adj5[-c(1, length(ces_t_adj5))], each = 2), ces_t_adj5[length(ces_t_adj5)])
plot_ces5 <- rep(ces5, each = 2)
png(file = paste0(mainDir, 'f7_1f.png'), height = fsize, width = fsize)
plot(plot_cos5_time, plot_cos5, lwd = 3, type = 'l',
     xlim = c(0,13), ylim = c(0, 1), cex.lab = 2,
     xlab = 'year(s)', ylab = 'survival probability')
lines(plot_ces5_time, plot_ces5, col = 'black', lwd = 3, lty = 2)
legend('bottomright', legend = c(expression(paste(italic(S)[T], "(", italic(t), "|", 10, ")")), 
                                 expression(paste(italic(S)[O], "(", italic(t), "|", 10, ")"))), lty = c(1, 2), lwd = 3, cex = 2)
dev.off()



==> figures/f8.R <==
rm(list=ls())
location <- 'lab'
if (location == 'lab') {
  path <- 'C:/Users/garrrrick'
} else if (location == 'mac') {
  path <- '/Users/garrrick'
}
mainDir <- paste0(path, '/Dropbox/Cure_Model/paper/151201_conditional_survival/paper/figures/')
rs <- read.csv('C:/Users/garrrrick/Dropbox/Cure_Model/paper/151201_conditional_survival/paper/ctm_rs_d93104_f105.csv')
ctmp <- read.csv('C:/Users/garrrrick/Dropbox/Cure_Model/paper/151201_conditional_survival/paper/NBD_curetime_nocovariate_para.csv')
dat <- read.csv(paste0(path, '/Dropbox/Cure_Model/data_analysis/171220/d93104_f105_190625.csv'))
pop <- read.csv(paste0(path, '/Dropbox/Cure_Model/data_analysis/popmort.csv'))
mces <- read.csv(paste0(path, '/Dropbox/Cure_Model/data_analysis/190717/expected_survival.csv'))
head(rs)
casite <- dat$site
site_name <- levels(casite)
levels(casite) <- c(site_name, 'Colorectum')
casite[casite == 'Colon' | casite == 'Rectum'] <- 'Colorectum'
fsize <- 450
si <- levels(rs$site)

################################################################
##### Observed survival from Kaplan-Meier estimation START #####
################################################################

KMOS <- function(site = 'Colorectum') {
  site_obs <- dat$dt[casite == site]
  site_status <- dat$status[casite == site]
  sort_obs <- sort(site_obs)
  sort_status <- site_status[order(site_obs)]
  count_sort_obs <- table(sort_obs, sort_status)
  unique_sort_obs <- as.numeric(row.names(count_sort_obs))
  sort_censoring <- as.numeric(count_sort_obs[,1])
  sort_case <- as.numeric(count_sort_obs[,2])
  risk_set <- length(site_obs)
  interval_surv <- 1
  d <- 0
  for (i in 1:length(unique_sort_obs)) {
    risk_set <- risk_set - d - sort_censoring[i]
    d <- sort_case[i]
    interval_surv <- c(interval_surv, 1-d/risk_set)
  }
  cum_surv <- cumprod(interval_surv)
  unique_sort_obs_adj <- c(0, unique_sort_obs)
  sort_case_adj <- c(1, sort_case)
  sort_case_adj[length(sort_case_adj)] <- 1
  plot_obs <- unique_sort_obs_adj[sort_case_adj != 0]
  plot_os <- cum_surv[sort_case_adj != 0]
  out <- data.frame(obs = plot_obs, surv = plot_os)
  return(out)
}


##############################################################
##### Observed survival from Kaplan-Meier estimation END #####
##############################################################

csite <- 'Colorectum'
ft <- c(0, rs$tt[rs$site == csite])
site_t_os <- KMOS(csite)
os <- site_t_os$surv
os_t <- site_t_os$obs
os_t_adj <- c(os_t, os_t[length(os_t)]+.1)
plot_os_time <- c(os_t_adj[1], rep(os_t_adj[-c(1, length(os_t_adj))], each = 2), os_t_adj[length(os_t_adj)])
plot_os <- rep(os, each = 2)
es <- mces$MCes[mces$site == csite][mces$tt[mces$site == csite] <= max(ft)]
es_t <- mces$tt[mces$site == csite]
es_t_adj <- c(es_t, es_t[length(es_t)]+.1)
plot_es_time <- c(es_t_adj[1], rep(es_t_adj[-c(1, length(es_t_adj))], each = 2), es_t_adj[length(es_t_adj)])
plot_es <- rep(es, each = 2)





cond.count <- list()
ctime <- ctmp$ctln[ctmp$site == csite]
base.locat <- rep(NA, length(ctime))
for (jj in 1:length(ctime)) {
  cond.count[[jj]] <- which(ft >= ctime[jj])
  base.locat[jj] <- min(cond.count[[jj]])
}
ctime.prob <- es[base.locat]
PO.surv <- ctime.prob
ctime.oprob <- os[base.locat]
OO.surv <- ctime.oprob





if (min(os_t_adj[os_t_adj >= ctime[1]]) != ctime[1]) {
  cos_t_adj1 <- c(ctime[1], os_t_adj[os_t_adj >= ctime[1]])
} else {
  cos_t_adj1 <- os_t_adj[os_t_adj >= ctime[1]]
  cos_t_adj1[1] <- ctime[1]
}
cos1 <- os[os_t >= max(os_t[os_t <= ctime[1]])]/os[os_t == max(os_t[os_t <= ctime[1]])]
plot_cos1_time <- c(cos_t_adj1[1], rep(cos_t_adj1[-c(1, length(cos_t_adj1))], each = 2), cos_t_adj1[length(cos_t_adj1)])
plot_cos1 <- rep(cos1, each = 2)
if (min(es_t_adj[es_t_adj >= ctime[1]]) != ctime[1]) {
  ces_t_adj1 <- c(ctime[1], es_t_adj[es_t_adj >= ctime[1]])
} else {
  ces_t_adj1 <- es_t_adj[es_t_adj >= ctime[1]]
  ces_t_adj1[1] <- ctime[1]
}
ces1 <- es[es_t >= max(es_t[es_t <= ctime[1]])]/es[es_t == max(es_t[es_t <= ctime[1]])]
plot_ces1_time <- c(ces_t_adj1[1], rep(ces_t_adj1[-c(1, length(ces_t_adj1))], each = 2), ces_t_adj1[length(ces_t_adj1)])
plot_ces1 <- rep(ces1, each = 2)
png(file = paste0(mainDir, 'f8.png'), height = fsize, width = fsize)
plot(plot_cos1_time, plot_cos1, lwd = 3, type = 'l',
     xlim = c(0,13), ylim = c(0, 1), cex.lab = 2,
     xlab = 'year(s)', ylab = 'survival probability')
lines(plot_ces1_time, plot_ces1, col = 'black', lwd = 3, lty = 2)
legend('bottomright', legend = c(expression(paste(italic(S)[T], "(", italic(t), "|", tau, ")")), 
                                 expression(paste(italic(S)[O], "(", italic(t), "|", tau, ")"))), lty = c(1, 2), lwd = 3, cex = 2)
dev.off()



==> figures/f9.R <==
rm(list=ls())
library(survival)
location <- 'lab'
if (location == 'lab') {
  path <- 'C:/Users/garrrrick'
} else if (location == 'mac') {
  path <- '/Users/garrrick'
}
mainDir <- paste0(path, '/Dropbox/Cure_Model/paper/151201_conditional_survival/paper/figures/')
mct <- read.csv(paste0(path, '/Dropbox/Cure_Model/data_analysis/171220/NBD_curetime_strata_log-normal_Colorectum.csv'))
mces <- read.csv(paste0(path, '/Dropbox/Cure_Model/data_analysis/171220/expected_survival_colorectum_strata.csv'))
dat0 <- read.csv(paste0(path, '/Dropbox/Cure_Model/data_analysis/171220/d93104_f105_190625.csv'))
casite <- dat0$site
site_name <- levels(casite)
levels(casite) <- c(site_name, 'Colorectum')
casite[casite == 'Colon' | casite == 'Rectum'] <- 'Colorectum'
site <- 'Colorectum'
cs_sex = 1
cs_agp = '80+'
cs_stage = 'IV'
dat <- dat0[casite == site & dat0$dt > 0,]
pop <- read.csv(paste0(path, '/Dropbox/Cure_Model/data_analysis/popmort.csv'))
ag <- levels(mct$age)
stage <- levels(mct$stage)
sexagegroup <- as.matrix(data.frame(x0 = c(1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1), 
                                    x1 = c(1,1,1,1,1,0,0,0,0,0,1,1,1,1,1,0,0,0,0,0,1,1,1,1,1,0,0,0,0,0,1,1,1,1,1,0,0,0,0,0), 
                                    x2 = c(0,1,0,0,0,0,1,0,0,0,0,1,0,0,0,0,1,0,0,0,0,1,0,0,0,0,1,0,0,0,0,1,0,0,0,0,1,0,0,0), 
                                    x3 = c(0,0,1,0,0,0,0,1,0,0,0,0,1,0,0,0,0,1,0,0,0,0,1,0,0,0,0,1,0,0,0,0,1,0,0,0,0,1,0,0), 
                                    x4 = c(0,0,0,1,0,0,0,0,1,0,0,0,0,1,0,0,0,0,1,0,0,0,0,1,0,0,0,0,1,0,0,0,0,1,0,0,0,0,1,0), 
                                    x5 = c(0,0,0,0,1,0,0,0,0,1,0,0,0,0,1,0,0,0,0,1,0,0,0,0,1,0,0,0,0,1,0,0,0,0,1,0,0,0,0,1),
                                    x6 = c(0,0,0,0,0,0,0,0,0,0,1,1,1,1,1,1,1,1,1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0),
                                    x7 = c(0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,1,1,1,1,1,1,1,1,0,0,0,0,0,0,0,0,0,0),
                                    x8 = c(0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,1,1,1,1,1,1,1,1)))
mean.para <- c(4.709050900, -0.116219272,  0.085964377, -0.064714645, -0.555569083, -1.371417745, -0.859936996, -2.034312991, -4.225422833)
sd.para <- c(1.904775989,  0.028350191,  0.074814314,  0.161049795,  0.296919581,  0.411285360, -0.002023115, -0.414766234, -0.700921822)
cure.para <- as.matrix(c(2.196201328,  0.003489512, -0.069601050, -0.072904607, -0.005402293,  0.067573627, -0.069113713, -0.061262215, -0.060060726))
lnp1 <- tcrossprod(sexagegroup, t(mean.para))
lnp2 <- tcrossprod(sexagegroup, t(sd.para))
modelct <- exp(tcrossprod(sexagegroup, t(cure.para)))

################################################################
##### Observed survival from Kaplan-Meier estimation START #####
################################################################

KMOS <- function(os_age = '50-', os_sex = 1, os_stage = 'I') {
  dat_index <- dat$agegp == os_age & dat$sex == os_sex & dat$stage == os_stage
  site_obs <- dat$dt[dat_index]
  site_status <- dat$status[dat_index]
  sort_obs <- sort(site_obs)
  sort_status <- site_status[order(site_obs)]
  count_sort_obs <- table(sort_obs, sort_status)
  unique_sort_obs <- as.numeric(row.names(count_sort_obs))
  sort_censoring <- as.numeric(count_sort_obs[,1])
  sort_case <- as.numeric(count_sort_obs[,2])
  risk_set <- length(site_obs)
  interval_surv <- 1
  d <- 0
  for (ii in 1:length(unique_sort_obs)) {
    risk_set <- risk_set - d - sort_censoring[ii]
    d <- sort_case[ii]
    if (risk_set == 0) {
      hazard_adj <- 0
    } else {
      hazard_adj <- d/risk_set
    }
    interval_surv <- c(interval_surv, 1-hazard_adj)
  }
  cum_surv <- cumprod(interval_surv)
  unique_sort_obs_adj <- c(0, unique_sort_obs)
  sort_case_adj <- c(1, sort_case)
  sort_case_adj[length(sort_case_adj)] <- 1
  plot_obs <- unique_sort_obs_adj[sort_case_adj != 0]
  plot_os <- cum_surv[sort_case_adj != 0]
  out <- data.frame(obs = plot_obs, surv = plot_os)
  return(out)
}


##############################################################
##### Observed survival from Kaplan-Meier estimation END #####
##############################################################
fsize <- 450
ft <- mces$tt[mces$site == site & mces$sex == cs_sex & mces$agegp == cs_agp & mces$stage == cs_stage]
site_t_os <- KMOS(os_age = cs_agp, os_sex = cs_sex, os_stage = cs_stage)
os <- site_t_os$surv
os_t <- site_t_os$obs
os_t_adj <- c(os_t, os_t[length(os_t)]+.1)
plot_os_time <- c(os_t_adj[1], rep(os_t_adj[-c(1, length(os_t_adj))], each = 2), os_t_adj[length(os_t_adj)])
plot_os <- rep(os, each = 2)
es <- mces$MCes[mces$site == site & mces$sex == cs_sex & mces$agegp == cs_agp & mces$stage == cs_stage]
es_t <- mces$tt[mces$site == site & mces$sex == cs_sex & mces$agegp == cs_agp & mces$stage == cs_stage]
es_t_adj <- c(es_t, es_t[length(es_t)]+.1)
plot_es_time <- c(es_t_adj[1], rep(es_t_adj[-c(1, length(es_t_adj))], each = 2), es_t_adj[length(es_t_adj)])
plot_es <- rep(es, each = 2)
png(file = paste0(mainDir, 'f9_2a.png'), height = fsize, width = fsize)
  plot(plot_os_time, plot_os, lwd = 3, type = 'l',
       xlim = c(0,13), ylim = c(0, 1), cex.lab = 2,
       xlab = 'year(s)', ylab = 'survival probability')
  lines(plot_es_time, plot_es, col = 'black', lwd = 3, lty = 2)
  legend('topright', legend = c(expression(paste(italic(S)[T], "(", italic(t), "|", 0, ")")), 
                                   expression(paste(italic(S)[O], "(", italic(t), "|", 0, ")"))), lty = c(1, 2), lwd = 3, cex = 2)
dev.off()
  




cond.count <- list()
ctime <- c(1, 3, 5, 7, 10)
base.locat <- rep(NA, length(ctime))
for (jj in 1:length(ctime)) {
  cond.count[[jj]] <- which(ft >= ctime[jj])
  base.locat[jj] <- min(cond.count[[jj]])
}
ctime.prob <- es[base.locat]
PO.surv <- ctime.prob
ctime.oprob <- os[base.locat]
OO.surv <- ctime.oprob





if (min(os_t_adj[os_t_adj >= ctime[1]]) != ctime[1]) {
  cos_t_adj1 <- c(ctime[1], os_t_adj[os_t_adj >= ctime[1]])
} else {
  cos_t_adj1 <- os_t_adj[os_t_adj >= ctime[1]]
  cos_t_adj1[1] <- ctime[1]
}
cos1 <- os[os_t >= max(os_t[os_t <= ctime[1]])]/os[os_t == max(os_t[os_t <= ctime[1]])]
plot_cos1_time <- c(cos_t_adj1[1], rep(cos_t_adj1[-c(1, length(cos_t_adj1))], each = 2), cos_t_adj1[length(cos_t_adj1)])
plot_cos1 <- rep(cos1, each = 2)
if (min(es_t_adj[es_t_adj >= ctime[1]]) != ctime[1]) {
  ces_t_adj1 <- c(ctime[1], es_t_adj[es_t_adj >= ctime[1]])
} else {
  ces_t_adj1 <- es_t_adj[es_t_adj >= ctime[1]]
  ces_t_adj1[1] <- ctime[1]
}
ces1 <- es[es_t >= max(es_t[es_t <= ctime[1]])]/es[es_t == max(es_t[es_t <= ctime[1]])]
plot_ces1_time <- c(ces_t_adj1[1], rep(ces_t_adj1[-c(1, length(ces_t_adj1))], each = 2), ces_t_adj1[length(ces_t_adj1)])
plot_ces1 <- rep(ces1, each = 2)
png(file = paste0(mainDir, 'f9_2b.png'), height = fsize, width = fsize)
  plot(plot_cos1_time, plot_cos1, lwd = 3, type = 'l',
       xlim = c(0,13), ylim = c(0, 1), cex.lab = 2,
       xlab = 'year(s)', ylab = 'survival probability')
  lines(plot_ces1_time, plot_ces1, col = 'black', lwd = 3, lty = 2)
  legend('topright', legend = c(expression(paste(italic(S)[T], "(", italic(t), "|", 1, ")")), 
                              expression(paste(italic(S)[O], "(", italic(t), "|", 1, ")"))), lty = c(1, 2), lwd = 3, cex = 2)
dev.off()





if (min(os_t_adj[os_t_adj >= ctime[2]]) != ctime[2]) {
  cos_t_adj2 <- c(ctime[2], os_t_adj[os_t_adj >= ctime[2]])
} else {
  cos_t_adj2 <- os_t_adj[os_t_adj >= ctime[2]]
  cos_t_adj2[1] <- ctime[2]
}
cos2 <- os[os_t >= max(os_t[os_t <= ctime[2]])]/os[os_t == max(os_t[os_t <= ctime[2]])]
plot_cos2_time <- c(cos_t_adj2[1], rep(cos_t_adj2[-c(1, length(cos_t_adj2))], each = 2), cos_t_adj2[length(cos_t_adj2)])
plot_cos2 <- rep(cos2, each = 2)
if (min(es_t_adj[es_t_adj >= ctime[2]]) != ctime[2]) {
  ces_t_adj2 <- c(ctime[2], es_t_adj[es_t_adj >= ctime[2]])
} else {
  ces_t_adj2 <- es_t_adj[es_t_adj >= ctime[2]]
  ces_t_adj2[1] <- ctime[2]
}
ces2 <- es[es_t >= max(es_t[es_t <= ctime[2]])]/es[es_t == max(es_t[es_t <= ctime[2]])]
plot_ces2_time <- c(ces_t_adj2[1], rep(ces_t_adj2[-c(1, length(ces_t_adj2))], each = 2), ces_t_adj2[length(ces_t_adj2)])
plot_ces2 <- rep(ces2, each = 2)
png(file = paste0(mainDir, 'f9_2c.png'), height = fsize, width = fsize)
plot(plot_cos2_time, plot_cos2, lwd = 3, type = 'l',
     xlim = c(0,13), ylim = c(0, 1), cex.lab = 2,
     xlab = 'year(s)', ylab = 'survival probability')
lines(plot_ces2_time, plot_ces2, col = 'black', lwd = 3, lty = 2)
legend('topright', legend = c(expression(paste(italic(S)[T], "(", italic(t), "|", 3, ")")), 
                                 expression(paste(italic(S)[O], "(", italic(t), "|", 3, ")"))), lty = c(1, 2), lwd = 3, cex = 2)
dev.off()





if (min(os_t_adj[os_t_adj >= ctime[3]]) != ctime[3]) {
  cos_t_adj3 <- c(ctime[3], os_t_adj[os_t_adj >= ctime[3]])
} else {
  cos_t_adj3 <- os_t_adj[os_t_adj >= ctime[3]]
  cos_t_adj3[1] <- ctime[3]
}
cos3 <- os[os_t >= max(os_t[os_t <= ctime[3]])]/os[os_t == max(os_t[os_t <= ctime[3]])]
plot_cos3_time <- c(cos_t_adj3[1], rep(cos_t_adj3[-c(1, length(cos_t_adj3))], each = 2), cos_t_adj3[length(cos_t_adj3)])
plot_cos3 <- rep(cos3, each = 2)
if (min(es_t_adj[es_t_adj >= ctime[3]]) != ctime[3]) {
  ces_t_adj3 <- c(ctime[3], es_t_adj[es_t_adj >= ctime[3]])
} else {
  ces_t_adj3 <- es_t_adj[es_t_adj >= ctime[3]]
  ces_t_adj3[1] <- ctime[3]
}
ces3 <- es[es_t >= max(es_t[es_t <= ctime[3]])]/es[es_t == max(es_t[es_t <= ctime[3]])]
plot_ces3_time <- c(ces_t_adj3[1], rep(ces_t_adj3[-c(1, length(ces_t_adj3))], each = 2), ces_t_adj3[length(ces_t_adj3)])
plot_ces3 <- rep(ces3, each = 2)
png(file = paste0(mainDir, 'f9_2d.png'), height = fsize, width = fsize)
plot(plot_cos3_time, plot_cos3, lwd = 3, type = 'l',
     xlim = c(0,13), ylim = c(0, 1), cex.lab = 2,
     xlab = 'year(s)', ylab = 'survival probability')
lines(plot_ces3_time, plot_ces3, col = 'black', lwd = 3, lty = 2)
legend('topright', legend = c(expression(paste(italic(S)[T], "(", italic(t), "|", 5, ")")), 
                                 expression(paste(italic(S)[O], "(", italic(t), "|", 5, ")"))), lty = c(1, 2), lwd = 3, cex = 2)
dev.off()





if (min(os_t_adj[os_t_adj >= ctime[4]]) != ctime[4]) {
  cos_t_adj4 <- c(ctime[4], os_t_adj[os_t_adj >= ctime[4]])
} else {
  cos_t_adj4 <- os_t_adj[os_t_adj >= ctime[4]]
  cos_t_adj4[1] <- ctime[4]
}
cos4 <- os[os_t >= max(os_t[os_t <= ctime[4]])]/os[os_t == max(os_t[os_t <= ctime[4]])]
plot_cos4_time <- c(cos_t_adj4[1], rep(cos_t_adj4[-c(1, length(cos_t_adj4))], each = 2), cos_t_adj4[length(cos_t_adj4)])
plot_cos4 <- rep(cos4, each = 2)
if (min(es_t_adj[es_t_adj >= ctime[4]]) != ctime[4]) {
  ces_t_adj4 <- c(ctime[4], es_t_adj[es_t_adj >= ctime[4]])
} else {
  ces_t_adj4 <- es_t_adj[es_t_adj >= ctime[4]]
  ces_t_adj4[1] <- ctime[4]
}
ces4 <- es[es_t >= max(es_t[es_t <= ctime[4]])]/es[es_t == max(es_t[es_t <= ctime[4]])]
plot_ces4_time <- c(ces_t_adj4[1], rep(ces_t_adj4[-c(1, length(ces_t_adj4))], each = 2), ces_t_adj4[length(ces_t_adj4)])
plot_ces4 <- rep(ces4, each = 2)
png(file = paste0(mainDir, 'f9_2e.png'), height = fsize, width = fsize)
plot(plot_cos4_time, plot_cos4, lwd = 3, type = 'l',
     xlim = c(0,13), ylim = c(0, 1), cex.lab = 2,
     xlab = 'year(s)', ylab = 'survival probability')
lines(plot_ces4_time, plot_ces4, col = 'black', lwd = 3, lty = 2)
legend('topright', legend = c(expression(paste(italic(S)[T], "(", italic(t), "|", 7, ")")), 
                                 expression(paste(italic(S)[O], "(", italic(t), "|", 7, ")"))), lty = c(1, 2), lwd = 3, cex = 2)
dev.off()

if (min(os_t_adj[os_t_adj >= ctime[5]]) != ctime[5]) {
  cos_t_adj5 <- c(ctime[5], os_t_adj[os_t_adj >= ctime[5]])
} else {
  cos_t_adj5 <- os_t_adj[os_t_adj >= ctime[5]]
  cos_t_adj5[1] <- ctime[5]
}
cos5 <- os[os_t >= max(os_t[os_t <= ctime[5]])]/os[os_t == max(os_t[os_t <= ctime[5]])]
plot_cos5_time <- c(cos_t_adj5[1], rep(cos_t_adj5[-c(1, length(cos_t_adj5))], each = 2), cos_t_adj5[length(cos_t_adj5)])
plot_cos5 <- rep(cos5, each = 2)
if (min(es_t_adj[es_t_adj >= ctime[5]]) != ctime[5]) {
  ces_t_adj5 <- c(ctime[5], es_t_adj[es_t_adj >= ctime[5]])
} else {
  ces_t_adj5 <- es_t_adj[es_t_adj >= ctime[5]]
  ces_t_adj5[1] <- ctime[5]
}
ces5 <- es[es_t >= max(es_t[es_t <= ctime[5]])]/es[es_t == max(es_t[es_t <= ctime[5]])]
plot_ces5_time <- c(ces_t_adj5[1], rep(ces_t_adj5[-c(1, length(ces_t_adj5))], each = 2), ces_t_adj5[length(ces_t_adj5)])
plot_ces5 <- rep(ces5, each = 2)
png(file = paste0(mainDir, 'f9_2f.png'), height = fsize, width = fsize)
plot(plot_cos5_time, plot_cos5, lwd = 3, type = 'l',
     xlim = c(0,13), ylim = c(0, 1), cex.lab = 2,
     xlab = 'year(s)', ylab = 'survival probability')
lines(plot_ces5_time, plot_ces5, col = 'black', lwd = 3, lty = 2)
legend('topright', legend = c(expression(paste(italic(S)[T], "(", italic(t), "|", 10, ")")), 
                                 expression(paste(italic(S)[O], "(", italic(t), "|", 10, ")"))), lty = c(1, 2), lwd = 3, cex = 2)
dev.off()



==> figures/f9_1.R <==
rm(list=ls())
library(survival)
location <- 'lab'
if (location == 'lab') {
  path <- 'C:/Users/garrrrick'
} else if (location == 'mac') {
  path <- '/Users/garrrick'
}
mainDir <- paste0(path, '/Dropbox/Cure_Model/paper/151201_conditional_survival/paper/figures/')
mct <- read.csv(paste0(path, '/Dropbox/Cure_Model/data_analysis/171220/NBD_curetime_strata_log-normal_Colorectum.csv'))
mces <- read.csv(paste0(path, '/Dropbox/Cure_Model/data_analysis/171220/expected_survival_colorectum_strata.csv'))
dat0 <- read.csv(paste0(path, '/Dropbox/Cure_Model/data_analysis/171220/d93104_f105_190625.csv'))
casite <- dat0$site
site_name <- levels(casite)
levels(casite) <- c(site_name, 'Colorectum')
casite[casite == 'Colon' | casite == 'Rectum'] <- 'Colorectum'
site <- 'Colorectum'
cs_sex = 1
cs_agp = '60-69'
cs_stage = 'II'
dat <- dat0[casite == site & dat0$dt > 0,]
pop <- read.csv(paste0(path, '/Dropbox/Cure_Model/data_analysis/popmort.csv'))
ag <- levels(mct$age)
stage <- levels(mct$stage)

################################################################
##### Observed survival from Kaplan-Meier estimation START #####
################################################################

KMOS <- function(os_age = '50-', os_sex = 1, os_stage = 'I') {
  dat_index <- dat$agegp == os_age & dat$sex == os_sex & dat$stage == os_stage
  site_obs <- dat$dt[dat_index]
  site_status <- dat$status[dat_index]
  sort_obs <- sort(site_obs)
  sort_status <- site_status[order(site_obs)]
  count_sort_obs <- table(sort_obs, sort_status)
  unique_sort_obs <- as.numeric(row.names(count_sort_obs))
  sort_censoring <- as.numeric(count_sort_obs[,1])
  sort_case <- as.numeric(count_sort_obs[,2])
  risk_set <- length(site_obs)
  interval_surv <- 1
  d <- 0
  for (ii in 1:length(unique_sort_obs)) {
    risk_set <- risk_set - d - sort_censoring[ii]
    d <- sort_case[ii]
    if (risk_set == 0) {
      hazard_adj <- 0
    } else {
      hazard_adj <- d/risk_set
    }
    interval_surv <- c(interval_surv, 1-hazard_adj)
  }
  cum_surv <- cumprod(interval_surv)
  unique_sort_obs_adj <- c(0, unique_sort_obs)
  sort_case_adj <- c(1, sort_case)
  sort_case_adj[length(sort_case_adj)] <- 1
  plot_obs <- unique_sort_obs_adj[sort_case_adj != 0]
  plot_os <- cum_surv[sort_case_adj != 0]
  out <- data.frame(obs = plot_obs, surv = plot_os)
  return(out)
}


##############################################################
##### Observed survival from Kaplan-Meier estimation END #####
##############################################################
fsize <- 450
ft <- mces$tt[mces$site == site & mces$sex == cs_sex & mces$agegp == cs_agp & mces$stage == cs_stage]
site_t_os <- KMOS(os_age = cs_agp, os_sex = cs_sex, os_stage = cs_stage)
os <- site_t_os$surv
os_t <- site_t_os$obs
os_t_adj <- c(os_t, os_t[length(os_t)]+.1)
plot_os_time <- c(os_t_adj[1], rep(os_t_adj[-c(1, length(os_t_adj))], each = 2), os_t_adj[length(os_t_adj)])
plot_os <- rep(os, each = 2)
es <- mces$MCes[mces$site == site & mces$sex == cs_sex & mces$agegp == cs_agp & mces$stage == cs_stage]
es_t <- mces$tt[mces$site == site & mces$sex == cs_sex & mces$agegp == cs_agp & mces$stage == cs_stage]
es_t_adj <- c(es_t, es_t[length(es_t)]+.1)
plot_es_time <- c(es_t_adj[1], rep(es_t_adj[-c(1, length(es_t_adj))], each = 2), es_t_adj[length(es_t_adj)])
plot_es <- rep(es, each = 2)
png(file = paste0(mainDir, 'f9_1a.png'), height = fsize, width = fsize)
  plot(plot_os_time, plot_os, lwd = 3, type = 'l',
       xlim = c(0,13), ylim = c(0, 1), cex.lab = 2,
       xlab = 'year(s)', ylab = 'survival probability')
  lines(plot_es_time, plot_es, col = 'black', lwd = 3, lty = 2)
  legend('bottomright', legend = c(expression(paste(italic(S)[T], "(", italic(t), "|", 0, ")")), 
                                   expression(paste(italic(S)[O], "(", italic(t), "|", 0, ")"))), lty = c(1, 2), lwd = 3, cex = 2)
dev.off()
  




cond.count <- list()
ctime <- c(1, 3, 5, 7, 10)
base.locat <- rep(NA, length(ctime))
for (jj in 1:length(ctime)) {
  cond.count[[jj]] <- which(ft >= ctime[jj])
  base.locat[jj] <- min(cond.count[[jj]])
}
ctime.prob <- es[base.locat]
PO.surv <- ctime.prob
ctime.oprob <- os[base.locat]
OO.surv <- ctime.oprob





if (min(os_t_adj[os_t_adj >= ctime[1]]) != ctime[1]) {
  cos_t_adj1 <- c(ctime[1], os_t_adj[os_t_adj >= ctime[1]])
} else {
  cos_t_adj1 <- os_t_adj[os_t_adj >= ctime[1]]
  cos_t_adj1[1] <- ctime[1]
}
cos1 <- os[os_t >= max(os_t[os_t <= ctime[1]])]/os[os_t == max(os_t[os_t <= ctime[1]])]
plot_cos1_time <- c(cos_t_adj1[1], rep(cos_t_adj1[-c(1, length(cos_t_adj1))], each = 2), cos_t_adj1[length(cos_t_adj1)])
plot_cos1 <- rep(cos1, each = 2)
if (min(es_t_adj[es_t_adj >= ctime[1]]) != ctime[1]) {
  ces_t_adj1 <- c(ctime[1], es_t_adj[es_t_adj >= ctime[1]])
} else {
  ces_t_adj1 <- es_t_adj[es_t_adj >= ctime[1]]
  ces_t_adj1[1] <- ctime[1]
}
ces1 <- es[es_t >= max(es_t[es_t <= ctime[1]])]/es[es_t == max(es_t[es_t <= ctime[1]])]
plot_ces1_time <- c(ces_t_adj1[1], rep(ces_t_adj1[-c(1, length(ces_t_adj1))], each = 2), ces_t_adj1[length(ces_t_adj1)])
plot_ces1 <- rep(ces1, each = 2)
png(file = paste0(mainDir, 'f9_1b.png'), height = fsize, width = fsize)
  plot(plot_cos1_time, plot_cos1, lwd = 3, type = 'l',
       xlim = c(0,13), ylim = c(0, 1), cex.lab = 2,
       xlab = 'year(s)', ylab = 'survival probability')
  lines(plot_ces1_time, plot_ces1, col = 'black', lwd = 3, lty = 2)
  legend('bottomright', legend = c(expression(paste(italic(S)[T], "(", italic(t), "|", 1, ")")), 
                              expression(paste(italic(S)[O], "(", italic(t), "|", 1, ")"))), lty = c(1, 2), lwd = 3, cex = 2)
dev.off()





if (min(os_t_adj[os_t_adj >= ctime[2]]) != ctime[2]) {
  cos_t_adj2 <- c(ctime[2], os_t_adj[os_t_adj >= ctime[2]])
} else {
  cos_t_adj2 <- os_t_adj[os_t_adj >= ctime[2]]
  cos_t_adj2[1] <- ctime[2]
}
cos2 <- os[os_t >= max(os_t[os_t <= ctime[2]])]/os[os_t == max(os_t[os_t <= ctime[2]])]
plot_cos2_time <- c(cos_t_adj2[1], rep(cos_t_adj2[-c(1, length(cos_t_adj2))], each = 2), cos_t_adj2[length(cos_t_adj2)])
plot_cos2 <- rep(cos2, each = 2)
if (min(es_t_adj[es_t_adj >= ctime[2]]) != ctime[2]) {
  ces_t_adj2 <- c(ctime[2], es_t_adj[es_t_adj >= ctime[2]])
} else {
  ces_t_adj2 <- es_t_adj[es_t_adj >= ctime[2]]
  ces_t_adj2[1] <- ctime[2]
}
ces2 <- es[es_t >= max(es_t[es_t <= ctime[2]])]/es[es_t == max(es_t[es_t <= ctime[2]])]
plot_ces2_time <- c(ces_t_adj2[1], rep(ces_t_adj2[-c(1, length(ces_t_adj2))], each = 2), ces_t_adj2[length(ces_t_adj2)])
plot_ces2 <- rep(ces2, each = 2)
png(file = paste0(mainDir, 'f9_1c.png'), height = fsize, width = fsize)
plot(plot_cos2_time, plot_cos2, lwd = 3, type = 'l',
     xlim = c(0,13), ylim = c(0, 1), cex.lab = 2,
     xlab = 'year(s)', ylab = 'survival probability')
lines(plot_ces2_time, plot_ces2, col = 'black', lwd = 3, lty = 2)
legend('bottomright', legend = c(expression(paste(italic(S)[T], "(", italic(t), "|", 3, ")")), 
                                 expression(paste(italic(S)[O], "(", italic(t), "|", 3, ")"))), lty = c(1, 2), lwd = 3, cex = 2)
dev.off()





if (min(os_t_adj[os_t_adj >= ctime[3]]) != ctime[3]) {
  cos_t_adj3 <- c(ctime[3], os_t_adj[os_t_adj >= ctime[3]])
} else {
  cos_t_adj3 <- os_t_adj[os_t_adj >= ctime[3]]
  cos_t_adj3[1] <- ctime[3]
}
cos3 <- os[os_t >= max(os_t[os_t <= ctime[3]])]/os[os_t == max(os_t[os_t <= ctime[3]])]
plot_cos3_time <- c(cos_t_adj3[1], rep(cos_t_adj3[-c(1, length(cos_t_adj3))], each = 2), cos_t_adj3[length(cos_t_adj3)])
plot_cos3 <- rep(cos3, each = 2)
if (min(es_t_adj[es_t_adj >= ctime[3]]) != ctime[3]) {
  ces_t_adj3 <- c(ctime[3], es_t_adj[es_t_adj >= ctime[3]])
} else {
  ces_t_adj3 <- es_t_adj[es_t_adj >= ctime[3]]
  ces_t_adj3[1] <- ctime[3]
}
ces3 <- es[es_t >= max(es_t[es_t <= ctime[3]])]/es[es_t == max(es_t[es_t <= ctime[3]])]
plot_ces3_time <- c(ces_t_adj3[1], rep(ces_t_adj3[-c(1, length(ces_t_adj3))], each = 2), ces_t_adj3[length(ces_t_adj3)])
plot_ces3 <- rep(ces3, each = 2)
png(file = paste0(mainDir, 'f9_1d.png'), height = fsize, width = fsize)
plot(plot_cos3_time, plot_cos3, lwd = 3, type = 'l',
     xlim = c(0,13), ylim = c(0, 1), cex.lab = 2,
     xlab = 'year(s)', ylab = 'survival probability')
lines(plot_ces3_time, plot_ces3, col = 'black', lwd = 3, lty = 2)
legend('bottomright', legend = c(expression(paste(italic(S)[T], "(", italic(t), "|", 5, ")")), 
                                 expression(paste(italic(S)[O], "(", italic(t), "|", 5, ")"))), lty = c(1, 2), lwd = 3, cex = 2)
dev.off()





if (min(os_t_adj[os_t_adj >= ctime[4]]) != ctime[4]) {
  cos_t_adj4 <- c(ctime[4], os_t_adj[os_t_adj >= ctime[4]])
} else {
  cos_t_adj4 <- os_t_adj[os_t_adj >= ctime[4]]
  cos_t_adj4[1] <- ctime[4]
}
cos4 <- os[os_t >= max(os_t[os_t <= ctime[4]])]/os[os_t == max(os_t[os_t <= ctime[4]])]
plot_cos4_time <- c(cos_t_adj4[1], rep(cos_t_adj4[-c(1, length(cos_t_adj4))], each = 2), cos_t_adj4[length(cos_t_adj4)])
plot_cos4 <- rep(cos4, each = 2)
if (min(es_t_adj[es_t_adj >= ctime[4]]) != ctime[4]) {
  ces_t_adj4 <- c(ctime[4], es_t_adj[es_t_adj >= ctime[4]])
} else {
  ces_t_adj4 <- es_t_adj[es_t_adj >= ctime[4]]
  ces_t_adj4[1] <- ctime[4]
}
ces4 <- es[es_t >= max(es_t[es_t <= ctime[4]])]/es[es_t == max(es_t[es_t <= ctime[4]])]
plot_ces4_time <- c(ces_t_adj4[1], rep(ces_t_adj4[-c(1, length(ces_t_adj4))], each = 2), ces_t_adj4[length(ces_t_adj4)])
plot_ces4 <- rep(ces4, each = 2)
png(file = paste0(mainDir, 'f9_1e.png'), height = fsize, width = fsize)
plot(plot_cos4_time, plot_cos4, lwd = 3, type = 'l',
     xlim = c(0,13), ylim = c(0, 1), cex.lab = 2,
     xlab = 'year(s)', ylab = 'survival probability')
lines(plot_ces4_time, plot_ces4, col = 'black', lwd = 3, lty = 2)
legend('bottomright', legend = c(expression(paste(italic(S)[T], "(", italic(t), "|", 7, ")")), 
                                 expression(paste(italic(S)[O], "(", italic(t), "|", 7, ")"))), lty = c(1, 2), lwd = 3, cex = 2)
dev.off()

if (min(os_t_adj[os_t_adj >= ctime[5]]) != ctime[5]) {
  cos_t_adj5 <- c(ctime[5], os_t_adj[os_t_adj >= ctime[5]])
} else {
  cos_t_adj5 <- os_t_adj[os_t_adj >= ctime[5]]
  cos_t_adj5[1] <- ctime[5]
}
cos5 <- os[os_t >= max(os_t[os_t <= ctime[5]])]/os[os_t == max(os_t[os_t <= ctime[5]])]
plot_cos5_time <- c(cos_t_adj5[1], rep(cos_t_adj5[-c(1, length(cos_t_adj5))], each = 2), cos_t_adj5[length(cos_t_adj5)])
plot_cos5 <- rep(cos5, each = 2)
if (min(es_t_adj[es_t_adj >= ctime[5]]) != ctime[5]) {
  ces_t_adj5 <- c(ctime[5], es_t_adj[es_t_adj >= ctime[5]])
} else {
  ces_t_adj5 <- es_t_adj[es_t_adj >= ctime[5]]
  ces_t_adj5[1] <- ctime[5]
}
ces5 <- es[es_t >= max(es_t[es_t <= ctime[5]])]/es[es_t == max(es_t[es_t <= ctime[5]])]
plot_ces5_time <- c(ces_t_adj5[1], rep(ces_t_adj5[-c(1, length(ces_t_adj5))], each = 2), ces_t_adj5[length(ces_t_adj5)])
plot_ces5 <- rep(ces5, each = 2)
png(file = paste0(mainDir, 'f9_1f.png'), height = fsize, width = fsize)
plot(plot_cos5_time, plot_cos5, lwd = 3, type = 'l',
     xlim = c(0,13), ylim = c(0, 1), cex.lab = 2,
     xlab = 'year(s)', ylab = 'survival probability')
lines(plot_ces5_time, plot_ces5, col = 'black', lwd = 3, lty = 2)
legend('bottomright', legend = c(expression(paste(italic(S)[T], "(", italic(t), "|", 10, ")")), 
                                 expression(paste(italic(S)[O], "(", italic(t), "|", 10, ")"))), lty = c(1, 2), lwd = 3, cex = 2)
dev.off()



==> figures/log-likelihood_function.R <==
rm(list=ls())
location <- 'lab'
if (location == 'lab') {
  path <- 'C:/Users/garrrrick'
} else if (location == 'mac') {
  path <- '/Users/garrrick'
}
source(paste(path, '/Dropbox/Cure_Model/simulation/R/cm_160930/old/data_generation_170624.R', sep = ''))

ssize <- 500
beta.shape <- c(log(1.5));
beta.scale <- c(log(7));
beta.curetime <- c(log(6),.5);
general.shape <- 10
general.scale <- 10
cen.shape <- 9
cen.scale <- 9
ll.initial <- 0
sigma.shape = 0
sigma.scale = 0
sigma.curetime = diag(c(0,1))

sim.data <- data_generate(size = ssize,
                          beta.curetime = beta.curetime, beta.shape = beta.shape, beta.scale = beta.scale,
                          general.shape = general.shape, general.scale = general.scale,
                          cen.shape = cen.shape, cen.scale = cen.scale,
                          covariates.condition = covariates.condition,
                          mu.shape = c(1, rep(0, length(beta.shape)-1)),
                          mu.scale = c(1, rep(0, length(beta.scale)-1)),
                          mu.curetime = c(1, rep(0, length(beta.curetime)-1)),
                          sigma.shape = sigma.shape,
                          sigma.scale = sigma.scale,
                          sigma.curetime = sigma.curetime)
obs <- sim.data$obs
cen <- sim.data$cen
cxx <- sim.data$cxx
gxx <- sim.data$gxx
pxx <- sim.data$pxx

llh <- function(shape,
                scale,
                curetime,
                last.obs,
                cen.status,
                g.shape,
                g.scale,
                shape.covariate,
                scale.covariate,
                curetime.covariate,
                appro.weight,
                smooth.para,
                bl,
                bi){
  size <- length(last.obs)
  x1 <- shape
  e.shape <- exp(crossprod(x1, t(shape.covariate)))
  x2 <- scale
  e.scale <- exp(crossprod(x2, t(scale.covariate)))
  x3 <- curetime
  e.ttc <- exp(crossprod(x3, t(curetime.covariate)))
  s.p1 <- exp(-(last.obs/e.scale)^e.shape)
  s.p1.ttc <- exp(-(e.ttc/e.scale)^e.shape)
  d.p1 <- (e.shape/e.scale)*((last.obs/e.scale)^(e.shape-1))*exp(-(last.obs/e.scale)^e.shape)
  h.p1 <- (e.shape/e.scale)*((last.obs/e.scale)^(e.shape-1))
  approx.sigma <- size^(-1/appro.weight)
  ind.approx <- I(e.ttc-last.obs>0)
  s.p <- pweibull(last.obs, shape = g.shape, scale = g.scale, lower.tail = FALSE)
  d.p <- dweibull(last.obs, shape = g.shape, scale = g.scale)
  h.p <- d.p/s.p
  penalty <- (2^(-1))*smooth.para*crossprod(x3)
  penalty.matrix <- matrix(penalty, nr = 1, nc = size)
  if (!bl) {
    bi <- rep(1, size)
  }
  (
    sum(
      bi*(cen.status*log(h.p + h.p1*ind.approx) +
            log((s.p1 - s.p1.ttc)*ind.approx + s.p1.ttc) - penalty.matrix)
    )/sum(bi)
  )
}


curetime.grid <- seq(.25, 0.75, 10^(-4))
gl <- function(y){
  llh(
    shape = beta.shape,
    scale = beta.scale,
    curetime = y,
    last.obs = obs,
    cen.status = cen,
    g.shape = general.shape,
    g.scale = general.scale,
    shape.covariate = gxx,
    scale.covariate = pxx,
    curetime.covariate = cxx,
    appro.weight = 2,
    smooth.para = 0,
    bl = FALSE,
    bi = NULL
  )
}
curetime.sllh <- c()
for (i in 1:length(curetime.grid)) {
  curetime.sllh[i] <- gl(c(beta.curetime[1], curetime.grid[i]))
}

plot(curetime.grid, curetime.sllh,
     type = 'l',
     lwd = 2,
     xlab = expression(italic(beta[30])),
     ylab = 'log-likelihood',
     cex.lab = 1.5)


==> figures/nocovariate.R <==
rm(list=ls())
library(survival)
location <- 'lab'
if (location == 'lab') {
  path <- 'C:/Users/garrrrick'
} else if (location == 'mac') {
  path <- '/Users/garrrick'
}
mainDir <- paste0(path, '/Dropbox/Cure_Model/data_analysis/190521/figures/')
rs <- read.csv('C:/Users/garrrrick/Dropbox/Cure_Model/paper/151201_conditional_survival/paper/ctm_rs_d93104_f105.csv')
attach(rs)
head(rs)
si <- levels(site)
for (i in 1:length(si)) {
  csite <- si[i]
  crs <- cr[site == csite]
  wcuretime <- ctw[site == csite][1]
  lncuretime <- ctln[site == csite][1]
  llcuretime <- ctll[site == csite][1]
  wgamma <- wp1[site == csite][1]
  wlambda <- wp2[site == csite][1]
  lnmean <- lnp1[site == csite][1]
  lnsd <- lnp2[site == csite][1]
  llgamma <- llp1[site == csite][1]
  lllambda <- llp2[site == csite][1]
  ft <- tt[site == csite]
  wcurerate <- exp(-(wcuretime/wlambda)^(wgamma))
  stdlncr <- (log(lncuretime) - lnmean)/lnsd
  lncurerate <- pnorm(stdlncr, lower.tail=FALSE)
  llcurerate <- (1+(llcuretime/lllambda)^(llgamma))^(-1)
  wt <- seq(0, wcuretime,.1)
  wrs <- exp(-(wt/wlambda)^(wgamma))
  lnt <- seq(0,lncuretime,.1)
  stdlnrs <- (log(lnt) - lnmean)/lnsd
  lnrs <- pnorm(stdlnrs, lower.tail=FALSE)
  llt <- seq(0,llcuretime,.1)
  llrs <- (1+(llt/lllambda)^(llgamma))^(-1)
  png(file = paste0(mainDir, 'rs/', csite, '.png'), height = 800, width = 800)
    plot(c(0, ft), c(1, crs), lty = 1, type = 'l', ylab = 'survival proportion', xlab = 'years', 
         ylim = c(0,1), xlim = c(0,13), main = csite, lwd = 1)
    abline(v = wcuretime, lty = 2, lwd = 1)
	abline(v = lncuretime, lty = 3, lwd = 1)
	abline(v = llcuretime, lty = 4, lwd = 1)
  dev.off()
  png(file = paste0(mainDir, 'model_rs/', csite, '_Weibull.png'), height = 800, width = 800)
    plot(c(0, ft), c(1, crs), lty = 1, type = 'l', ylab = 'survival proportion', xlab = 'years', cex.lab = 1.5,
         ylim = c(0,1), xlim = c(0,13), main = paste0(csite, ' Weibull'), lwd = 1)
	lines(wt, wrs, lty = 2, type = 'l', lwd = 1)
    abline(v = wcuretime, lty = 2, lwd = 1)
	abline(h = wcurerate, lty = 2, lwd = 1)
  dev.off()
  png(file = paste0(mainDir, 'model_rs/', csite, '_log-normal.png'), height = 800, width = 800)
    plot(c(0, ft), c(1, crs), lty = 1, type = 'l', ylab = 'survival proportion', xlab = 'years', cex.lab = 1.5,
         ylim = c(0,1), xlim = c(0,13), main = paste0(csite, ' log-normal'), lwd = 1)
	lines(lnt, lnrs, lty = 2, type = 'l', lwd = 1)
    abline(v = lncuretime, lty = 2, lwd = 1)
	abline(h = lncurerate, lty = 2, lwd = 1)
  dev.off()
  png(file = paste0(mainDir, 'model_rs/', csite, '_log-logistic.png'), height = 800, width = 800)
    plot(c(0, ft), c(1, crs), lty = 1, type = 'l', ylab = 'survival proportion', xlab = 'years', cex.lab = 1.5,
         ylim = c(0,1), xlim = c(0,13), main = paste0(csite, ' log-logistic'), lwd = 1)
	lines(llt, llrs, lty = 2, type = 'l', lwd = 1)
    abline(v = llcuretime, lty = 2, lwd = 1)
	abline(h = llcurerate, lty = 2, lwd = 1)
  dev.off()
  
  ces <- cp_star[site == csite]
  cosurv <- cp[site == csite]
  es <- c(1, ces)
  os <- c(1, cosurv)
  lnos <- c(lnrs, rep(lnrs[length(lnrs)], (length(os)-length(lnrs))))*es
  domain <- c(0, ft)
  png(file = paste0(mainDir, 'cs_ln/', csite, '_0-year observed T & general population O survival.png'), height = 800, width = 800)
    plot(domain, os, lwd = 1, type = 'l',
         xlim = c(0,13), ylim = c(0, 1), cex.lab = 1.5,
         xlab = 'year(s)', ylab = 'survival probability', main = csite)
    lines(domain, es, col = 'black', lwd = 1, lty = 2)
	lines(domain, lnos, col = 'black', lwd = 1, lty = 3)
	abline(v = lncuretime, lty = 4, lwd = 1)
    legend('topright', legend = c(expression(paste(italic(S)[T], "(", italic(t), "|", 0, ")")), 
	                              expression(paste(italic(S)[O], "(", italic(t), "|", 0, ")")),
								  expression(paste(italic(S)[model], "(", italic(t), "|", 0, ")"))), lty = c(1, 2, 3), lwd = 1, cex = 1)
  dev.off()
  
  cond.count <- list()
  ctime <- c(3, 5, lncuretime)
  base.locat <- rep(NA, length(ctime))
  for (jj in 1:length(ctime)) {
	  cond.count[[jj]] <- which(domain >= ctime[jj])
	  base.locat[jj] <- min(cond.count[[jj]])
  }
  ctime.prob <- es[base.locat]
  PO.surv <- ctime.prob
  ctime.oprob <- os[base.locat]
  OO.surv <- ctime.oprob
  ctime.lnoprob <- lnos[base.locat]
  LNOO.surv <- ctime.lnoprob
  png(file = paste0(mainDir, 'cs_ln/', csite, '_3-year conditional observed T & general population O survival.png'), height = 800, width = 800)
    plot(domain[domain >= 3], (os/OO.surv[1])[domain >= 3], lwd = 1, type = 'l',
         xlim = c(0,13), ylim = c(0, 1), cex.lab = 1.5,
         xlab = 'year(s)', ylab = 'survival probability', main = csite)
    lines(domain[domain >= 3], (es/PO.surv[1])[domain >= 3], col = 'black', lwd = 1, lty = 2)
	lines(domain[domain >= 3], (lnos/LNOO.surv[1])[domain >= 3], col = 'black', lwd = 1, lty = 3)
	abline(v = lncuretime, lty = 4, lwd = 1)
    #legend('topright', legend = c(expression(paste(italic(S)[T], "(", italic(t), "|", 3, ")")), 
	#                              expression(paste(italic(S)[O], "(", italic(t), "|", 3, ")")),
	#	 						   expression(paste(italic(S)[model], "(", italic(t), "|", 3, ")"))), lty = c(1, 2, 3), lwd = 1, cex = 1)
  dev.off()
  
  png(file = paste0(mainDir, 'cs_ln/', csite, '_5-year conditional observed T & general population O survival.png'), height = 800, width = 800)
    plot(domain[domain >= 5], (os/OO.surv[2])[domain >= 5], lwd = 1, type = 'l',
         xlim = c(0,13), ylim = c(0, 1), cex.lab = 1.5,
         xlab = 'year(s)', ylab = 'survival probability', main = csite)
    lines(domain[domain >= 5], (es/PO.surv[2])[domain >= 5], col = 'black', lwd = 1, lty = 2)
	lines(domain[domain >= 5], (lnos/LNOO.surv[2])[domain >= 5], col = 'black', lwd = 1, lty = 3)
	abline(v = lncuretime, lty = 4, lwd = 1)
    #legend('topright', legend = c(expression(paste(italic(S)[T], "(", italic(t), "|", 5, ")")), 
	#                              expression(paste(italic(S)[O], "(", italic(t), "|", 5, ")")),
	#							   expression(paste(italic(S)[model], "(", italic(t), "|", 5, ")"))), lty = c(1, 2, 3), lwd = 1, cex = 1)
  dev.off()
  
  png(file = paste0(mainDir, 'cs_ln/', csite, '_cure time conditional observed T & general population O survival.png'), height = 800, width = 800)
    plot(domain[domain >= ctime[3]], (os/OO.surv[3])[domain >= ctime[3]], lwd = 1, type = 'l',
         xlim = c(0,13), ylim = c(0, 1), cex.lab = 1.5,
         xlab = 'year(s)', ylab = 'survival probability', main = csite)
    lines(domain[domain >= ctime[3]], (es/PO.surv[3])[domain >= ctime[3]], col = 'black', lwd = 1, lty = 2)
	lines(domain[domain >= ctime[3]], (lnos/LNOO.surv[3])[domain >= ctime[3]], col = 'black', lwd = 1, lty = 3)
	abline(v = lncuretime, lty = 4, lwd = 1)
    #legend('topright', legend = c(expression(paste(italic(S)[T], "(", italic(t), "|", tau, ")")), 
	#                              expression(paste(italic(S)[O], "(", italic(t), "|", tau, ")")),
	#							   expression(paste(italic(S)[model], "(", italic(t), "|", tau, ")"))), lty = c(1, 2, 3), lwd = 1, cex = 1)
  dev.off()
  
  wos <- c(wrs, rep(wrs[length(wrs)], (length(os)-length(wrs))))*es
  png(file = paste0(mainDir, 'cs_w/', csite, '_0-year observed T & general population O survival.png'), height = 800, width = 800)
    plot(domain, os, lwd = 1, type = 'l',
         xlim = c(0,13), ylim = c(0, 1), cex.lab = 1.5,
         xlab = 'year(s)', ylab = 'survival probability', main = csite)
    lines(domain, es, col = 'black', lwd = 1, lty = 2)
	lines(domain, wos, col = 'black', lwd = 1, lty = 3)
	abline(v = wcuretime, lty = 4, lwd = 1)
    legend('topright', legend = c(expression(paste(italic(S)[T], "(", italic(t), "|", 0, ")")), 
	                              expression(paste(italic(S)[O], "(", italic(t), "|", 0, ")")),
								  expression(paste(italic(S)[model], "(", italic(t), "|", 0, ")"))), lty = c(1, 2, 3), lwd = 1, cex = 1)
  dev.off()
  
  cond.count <- list()
  ctime <- c(3, 5, wcuretime)
  base.locat <- rep(NA, length(ctime))
  for (jj in 1:length(ctime)) {
	  cond.count[[jj]] <- which(domain >= ctime[jj])
	  base.locat[jj] <- min(cond.count[[jj]])
  }
  ctime.prob <- es[base.locat]
  PO.surv <- ctime.prob
  ctime.oprob <- os[base.locat]
  OO.surv <- ctime.oprob
  ctime.woprob <- wos[base.locat]
  WOO.surv <- ctime.woprob
  png(file = paste0(mainDir, 'cs_w/', csite, '_3-year conditional observed T & general population O survival.png'), height = 800, width = 800)
    plot(domain[domain >= 3], (os/OO.surv[1])[domain >= 3], lwd = 1, type = 'l',
         xlim = c(0,13), ylim = c(0, 1), cex.lab = 1.5,
         xlab = 'year(s)', ylab = 'survival probability', main = csite)
    lines(domain[domain >= 3], (es/PO.surv[1])[domain >= 3], col = 'black', lwd = 1, lty = 2)
	lines(domain[domain >= 3], (wos/WOO.surv[1])[domain >= 3], col = 'black', lwd = 1, lty = 3)
	abline(v = wcuretime, lty = 4, lwd = 1)
    #legend('topright', legend = c(expression(paste(italic(S)[T], "(", italic(t), "|", 3, ")")), 
	#                              expression(paste(italic(S)[O], "(", italic(t), "|", 3, ")")),
	#	 						   expression(paste(italic(S)[model], "(", italic(t), "|", 3, ")"))), lty = c(1, 2, 3), lwd = 1, cex = 1)
  dev.off()
  
  png(file = paste0(mainDir, 'cs_w/', csite, '_5-year conditional observed T & general population O survival.png'), height = 800, width = 800)
    plot(domain[domain >= 5], (os/OO.surv[2])[domain >= 5], lwd = 1, type = 'l',
         xlim = c(0,13), ylim = c(0, 1), cex.lab = 1.5,
         xlab = 'year(s)', ylab = 'survival probability', main = csite)
    lines(domain[domain >= 5], (es/PO.surv[2])[domain >= 5], col = 'black', lwd = 1, lty = 2)
	lines(domain[domain >= 5], (wos/WOO.surv[2])[domain >= 5], col = 'black', lwd = 1, lty = 3)
	abline(v = wcuretime, lty = 4, lwd = 1)
    #legend('topright', legend = c(expression(paste(italic(S)[T], "(", italic(t), "|", 5, ")")), 
	#                              expression(paste(italic(S)[O], "(", italic(t), "|", 5, ")")),
	#							   expression(paste(italic(S)[model], "(", italic(t), "|", 5, ")"))), lty = c(1, 2, 3), lwd = 1, cex = 1)
  dev.off()
  
  png(file = paste0(mainDir, 'cs_w/', csite, '_cure time conditional observed T & general population O survival.png'), height = 800, width = 800)
    plot(domain[domain >= ctime[3]], (os/OO.surv[3])[domain >= ctime[3]], lwd = 1, type = 'l',
         xlim = c(0,13), ylim = c(0, 1), cex.lab = 1.5,
         xlab = 'year(s)', ylab = 'survival probability', main = csite)
    lines(domain[domain >= ctime[3]], (es/PO.surv[3])[domain >= ctime[3]], col = 'black', lwd = 1, lty = 2)
	lines(domain[domain >= ctime[3]], (wos/WOO.surv[3])[domain >= ctime[3]], col = 'black', lwd = 1, lty = 3)
	abline(v = wcuretime, lty = 4, lwd = 1)
    #legend('topright', legend = c(expression(paste(italic(S)[T], "(", italic(t), "|", tau, ")")), 
	#                              expression(paste(italic(S)[O], "(", italic(t), "|", tau, ")")),
	#							   expression(paste(italic(S)[model], "(", italic(t), "|", tau, ")"))), lty = c(1, 2, 3), lwd = 1, cex = 1)
  dev.off()
  
  llos <- c(llrs, rep(llrs[length(llrs)], (length(os)-length(llrs))))*es
  png(file = paste0(mainDir, 'cs_ll/', csite, '_0-year observed T & general population O survival.png'), height = 800, width = 800)
    plot(domain, os, lwd = 1, type = 'l',
         xlim = c(0,13), ylim = c(0, 1), cex.lab = 1.5,
         xlab = 'year(s)', ylab = 'survival probability', main = csite)
    lines(domain, es, col = 'black', lwd = 1, lty = 2)
	lines(domain, llos, col = 'black', lwd = 1, lty = 3)
	abline(v = llcuretime, lty = 4, lwd = 1)
    legend('topright', legend = c(expression(paste(italic(S)[T], "(", italic(t), "|", 0, ")")), 
	                              expression(paste(italic(S)[O], "(", italic(t), "|", 0, ")")),
								  expression(paste(italic(S)[model], "(", italic(t), "|", 0, ")"))), lty = c(1, 2, 3), lwd = 1, cex = 1)
  dev.off()
  
  cond.count <- list()
  ctime <- c(3, 5, llcuretime)
  base.locat <- rep(NA, length(ctime))
  for (jj in 1:length(ctime)) {
	  cond.count[[jj]] <- which(domain >= ctime[jj])
	  base.locat[jj] <- min(cond.count[[jj]])
  }
  ctime.prob <- es[base.locat]
  PO.surv <- ctime.prob
  ctime.oprob <- os[base.locat]
  OO.surv <- ctime.oprob
  ctime.lloprob <- llos[base.locat]
  LLOO.surv <- ctime.lloprob
  png(file = paste0(mainDir, 'cs_ll/', csite, '_3-year conditional observed T & general population O survival.png'), height = 800, width = 800)
    plot(domain[domain >= 3], (os/OO.surv[1])[domain >= 3], lwd = 1, type = 'l',
         xlim = c(0,13), ylim = c(0, 1), cex.lab = 1.5,
         xlab = 'year(s)', ylab = 'survival probability', main = csite)
    lines(domain[domain >= 3], (es/PO.surv[1])[domain >= 3], col = 'black', lwd = 1, lty = 2)
	lines(domain[domain >= 3], (llos/LLOO.surv[1])[domain >= 3], col = 'black', lwd = 1, lty = 3)
	abline(v = llcuretime, lty = 4, lwd = 1)
    #legend('topright', legend = c(expression(paste(italic(S)[T], "(", italic(t), "|", 3, ")")), 
	#                              expression(paste(italic(S)[O], "(", italic(t), "|", 3, ")")),
	#	 						   expression(paste(italic(S)[model], "(", italic(t), "|", 3, ")"))), lty = c(1, 2, 3), lwd = 1, cex = 1)
  dev.off()
  
  png(file = paste0(mainDir, 'cs_ll/', csite, '_5-year conditional observed T & general population O survival.png'), height = 800, width = 800)
    plot(domain[domain >= 5], (os/OO.surv[2])[domain >= 5], lwd = 1, type = 'l',
         xlim = c(0,13), ylim = c(0, 1), cex.lab = 1.5,
         xlab = 'year(s)', ylab = 'survival probability', main = csite)
    lines(domain[domain >= 5], (es/PO.surv[2])[domain >= 5], col = 'black', lwd = 1, lty = 2)
	lines(domain[domain >= 5], (llos/LLOO.surv[2])[domain >= 5], col = 'black', lwd = 1, lty = 3)
	abline(v = llcuretime, lty = 4, lwd = 1)
    #legend('topright', legend = c(expression(paste(italic(S)[T], "(", italic(t), "|", 5, ")")), 
	#                              expression(paste(italic(S)[O], "(", italic(t), "|", 5, ")")),
	#							   expression(paste(italic(S)[model], "(", italic(t), "|", 5, ")"))), lty = c(1, 2, 3), lwd = 1, cex = 1)
  dev.off()
  
  png(file = paste0(mainDir, 'cs_ll/', csite, '_cure time conditional observed T & general population O survival.png'), height = 800, width = 800)
    plot(domain[domain >= ctime[3]], (os/OO.surv[3])[domain >= ctime[3]], lwd = 1, type = 'l',
         xlim = c(0,13), ylim = c(0, 1), cex.lab = 1.5,
         xlab = 'year(s)', ylab = 'survival probability', main = csite)
    lines(domain[domain >= ctime[3]], (es/PO.surv[3])[domain >= ctime[3]], col = 'black', lwd = 1, lty = 2)
	lines(domain[domain >= ctime[3]], (llos/LLOO.surv[3])[domain >= ctime[3]], col = 'black', lwd = 1, lty = 3)
	abline(v = llcuretime, lty = 4, lwd = 1)
    #legend('topright', legend = c(expression(paste(italic(S)[T], "(", italic(t), "|", tau, ")")), 
	#                              expression(paste(italic(S)[O], "(", italic(t), "|", tau, ")")),
	#							   expression(paste(italic(S)[model], "(", italic(t), "|", tau, ")"))), lty = c(1, 2, 3), lwd = 1, cex = 1)
  dev.off()
}


==> figures/oh.R <==
rm(list=ls())
time.grid <- seq(0, 15, .05)
es <- pweibull(time.grid, shape = 10, scale = 10, lower.tail = FALSE)
ef <- dweibull(time.grid, shape = 10, scale = 10)
ns <- pweibull(time.grid, shape = 7, scale = 7, lower.tail = FALSE)
nf <- dweibull(time.grid, shape = 7, scale = 7)
eh <- ef/es
nh <- nf/ns
oh <- eh + nh*I(time.grid<=10)
plot(time.grid[time.grid<=10], oh[time.grid<=10], type = 'l', lwd = 2, lty = 1, 
     xlab = 'time', ylab = 'observed hazard',
     xlim = c(0,15), ylim = c(0,max(oh)+1),
     cex.lab = 1.5)
lines(time.grid[time.grid>10], oh[time.grid>10], type = 'l', lwd = 2, lty = 1)


==> figures/prostate.R <==
rm(list = ls())
dta.plot <- 'C:/Users/garrrrick/Dropbox/Cure_Model/paper/151201_conditional_survival/Proposal/figures/prostate_skin_rs_d84102_f103.csv'
library(survival)
cr <- read.csv(dta.plot)
cr <- cr[cr$behavior == 'invasive', ]
cr <- cr[cr$gender == 'Total', ]
domain <- 0:15
prostate.os <- c(1, (cr$cum_obs[cr$site == 'prostate'][1:15])/100)
prostate.rs <- c(1, (cr$cum_rs[cr$site == 'prostate'][1:15])/100)
skin.os <- c(1, (cr$cum_obs[cr$site == 'skin'][1:15])/100)
skin.rs <- c(1, (cr$cum_rs[cr$site == 'skin'][1:15])/100)
png(file = paste0('C:/Users/garrrrick/Dropbox/Cure_Model/paper/151201_conditional_survival/paper/figures/prostate.png'), height = 672, width = 672)
  plot(domain, prostate.os, lwd = 3, type = 'l', 
       ylim = c(0, 1), cex.lab = 1.5,
       xlab = 'year(s)', ylab = 'survival probability', lty = 1)
  lines(domain, prostate.rs, lwd = 3, type = 'l', cex.lab = 1.5, lty = 2)
  legend('topright', legend = c(expression(paste(italic(S)[italic(T)], "(", italic(t), ")")), 
                                expression(paste(italic(S)[italic(D)], "(", italic(t), ")"))), lwd = 3, lty = 1:2, cex = 1.25)
dev.off()

==> figures/skin.R <==
rm(list = ls())
dta.plot <- 'C:/Users/garrrrick/Dropbox/Cure_Model/paper/151201_conditional_survival/Proposal/figures/prostate_skin_rs_d84102_f103.csv'
library(survival)
cr <- read.csv(dta.plot)
cr <- cr[cr$behavior == 'invasive', ]
cr <- cr[cr$gender == 'Total', ]
domain <- 0:15
prostate.os <- c(1, (cr$cum_obs[cr$site == 'prostate'][1:15])/100)
prostate.rs <- c(1, (cr$cum_rs[cr$site == 'prostate'][1:15])/100)
skin.os <- c(1, (cr$cum_obs[cr$site == 'skin'][1:15])/100)
skin.rs <- c(1, (cr$cum_rs[cr$site == 'skin'][1:15])/100)
plot(domain, skin.os, lwd = 3, type = 'l', 
     ylim = c(0, 1), cex.lab = 1.5,
     xlab = 'year(s)', ylab = 'survival probability', lty = 1)
lines(domain, skin.rs, lwd = 3, type = 'l', cex.lab = 1.5, lty = 2)
legend('topright', legend = c('observed survival', 'net survival'), lwd = 3, lty = 1:2, cex = 1.25)


==> figures/tcm.R <==
rm(list=ls())
x <- seq(0,15, .1)
RS <- 0.239651^pweibull(x,1,3)
plot(x, RS, type = 'l', lwd = 2, lty = 1, ylim = c(0,1),
     xlab = 'time', ylab = 'net survival',
     cex.lab = 1.5)
lines(x, rep(0.239651, length(x)), lty = 2)
